The Making of Cloud Applications An Empirical Study on Software Development for the Cloud

Cloud computing is gaining more and more traction as a deployment and provisioning model for software. While a large body of research already covers how to optimally operate a cloud system, we still lack insights into how professional software engineers actually use clouds, and how the cloud impacts development practices. This paper reports on the first systematic study on how software developers build applications in the cloud. We conducted a mixed-method study, consisting of qualitative interviews of 25 professional developers and a quantitative survey with 294 responses. Our results show that adopting the cloud has a profound impact throughout the software development process, as well as on how developers utilize tools and data in their daily work. Among other things, we found that (1) developers need better means to anticipate runtime problems and rigorously define metrics for improved fault localization and (2) the cloud offers an abundance of operational data, however, developers still often rely on their experience and intuition rather than utilizing metrics. From our findings, we extracted a set of guidelines for cloud development and identified challenges for researchers and tool vendors.

==> images/a_files/40D725FAEE030CDEC61ED679BCAFAE08.cache.js <==
if(!String.prototype.trimRight){var trimEndRegexp=/\s\s*$/;String.prototype.trimRight=function(){return(""+this).replace(trimEndRegexp,"")}}
define("rstudio/loader",function(b,j){var i=b("ace/lib/oop");b("ace/lib/event");b("ace/lib/event_emitter");var g=b("ace/editor").Editor,a=b("ace/edit_session").EditSession,d=b("ace/undomanager").UndoManager,e=b("ace/range").Range,f=function(c,h){g.call(this,c,h);this.setBehavioursEnabled(!0)};i.inherits(f,g);(function(){this.remove=function(c){return this.session.getMode().wrapRemove?this.session.getMode().wrapRemove(this,g.prototype.remove,c):g.prototype.remove.call(this,c)};this.undo=function(){g.prototype.undo.call(this);
this._dispatchEvent("undo")};this.redo=function(){g.prototype.redo.call(this);this._dispatchEvent("redo")}}).call(f.prototype);var c=function(c,h){a.call(this,c,h)};i.inherits(c,a);(function(){this.insert=function(c,h){return this.getMode().wrapInsert?this.getMode().wrapInsert(this,a.prototype.insert,c,h):a.prototype.insert.call(this,c,h)};this.reindent=function(c){var h=this.getMode();if(h.getNextLineIndent)for(var a=c.end.row,c=c.start.row;c<=a;c++)if(0==c)this.applyIndent(c,"");else{var d=this.getState(c-
1);if(!("qstring"==d||"qqstring"==d)){var e=this.getLine(c-1),b=this.getLine(c),b=h.checkOutdent(d," ",b),e=h.getNextLineIndent(d,e,this.getTabString(),this.getTabSize(),c-1);this.applyIndent(c,e);b&&h.autoOutdent(d,this,c)}}};this.applyIndent=function(c,h){var a=this.getLine(c).match(/^\s*/g)[0].length;this.replace(new e(c,0,c,a),h)};this.setDisableOverwrite=function(c){c?(this.setOverwrite(!1),this.setOverwrite=function(){},this.getOverwrite=function(){return!1}):(this.setOverwrite=a.prototype.setOverwrite,
this.getOverwrite=a.prototype.getOverwrite)}}).call(c.prototype);var h=function(){d.call(this)};i.inherits(h,d);(function(){this.peek=function(){return this.$undoStack.length?this.$undoStack[this.$undoStack.length-1]:null}}).call(h.prototype);j.loadEditor=function(k){var a;function d(c){a.commands.removeCommand(c)}a=void 0;var e=b("ace/virtual_renderer").VirtualRenderer,z=b("ace/mode/text").Mode;a=new f(new e(k,{}),new c(""));k=a.getSession();k.setMode(new z);k.setUndoManager(new h);d("findnext");
d("findprevious");d("find");d("replace");d("togglecomment");d("gotoline");d("foldall");d("unfoldall");d("touppercase");d("tolowercase");return a}});define("mode/auto_brace_insert",function(b,j){var i=b("ace/range").Range,g=b("ace/mode/text").Mode;(function(){this.$complements={"(":")","[":"]",'"':'"',"{":"}"};this.$reOpen=/^[(["{]$/;this.$reClose=/^[)\]"}]$/;this.$reStop=/^[;,\s)\]}]$/;this.wrapInsert=function(a,d,e,b){if(!this.insertMatching)return d.call(a,e,b);var c=a.selection.getCursor();if(c=a.selection.isEmpty()&&e.row==c.row&&e.column==c.column){var h=i.fromPoints(e,{row:e.row,column:e.column+1}),k=a.doc.getTextRange(h);if(this.$reClose.test(k)&&
k==b){a.selection.moveCursorTo(h.end.row,h.end.column,!1);return}}h=null;c&&(h=this.$moveLeft(a.doc,e),h=a.doc.getTextRange(i.fromPoints(h,e)));d=d.call(a,e,b);if(c&&this.$reOpen.test(b)){if(e=i.fromPoints(d,{row:d.row,column:d.column+1}),e=a.doc.getTextRange(e),(this.$reStop.test(e)||0==e.length)&&this.allowAutoInsert(a,d,this.$complements[b]))a.doc.insert(d,this.$complements[b]),a.selection.moveCursorTo(d.row,d.column,!1)}else c&&"\n"===b&&(b=this.$moveRight(a.doc,d),"{"==h&&"}"==a.doc.getTextRange(i.fromPoints(d,
b))&&(b=this.getIndentForOpenBrace?this.getIndentForOpenBrace(this.$moveLeft(a.doc,e)):this.$getIndent(a.doc.getLine(d.row-1)),a.doc.insert(d,"\n"+b),a.selection.moveCursorTo(d.row,d.column,!1)));return d};this.allowAutoInsert=function(){return!0};this.smartAllowAutoInsert=function(a,d,e){return"'"!==e&&'"'!==e||0==d.column?!0:(a=this.codeModel.getTokenForPos(d,!1,!0))&&"string"===a.type&&a.column===d.column-1};this.wrapRemove=function(a,d,e){var b=a.selection.getCursor(),c=a.session.getDocument();
if(!this.insertMatching||"left"!=e||!a.selection.isEmpty()||a.$readOnly||0==b.column||c.getLine(b.row).length<=b.column)return d.call(a,e);var h=i.fromPoints(this.$moveLeft(c,b),b),b=i.fromPoints(b,this.$moveRight(c,b)),h=c.getTextRange(h),c=this.$reOpen.test(h)&&this.$complements[h]==c.getTextRange(b);d.call(a,e);c&&d.call(a,"right")};this.$moveLeft=function(a,d){if(0==d.row&&0==d.column)return d;var e=d.row,b=d.column;b?b--:(e--,b=a.getLine(e).length);return{row:e,column:b}};this.$moveRight=function(a,
d){var b=d.row,f=d.column;a.getLine(b).length!=f?f++:(b++,f=0);return b>=a.getLength()?d:{row:b,column:f}}}).call(g.prototype);j.setInsertMatching=function(a){g.prototype.insertMatching=a}});define("mode/r_background_highlighter",function(b,j){var i=b("ace/range").Range,g=function(a){this.$session=a;this.$doc=a.getDocument();var d=this;this.$doc.on("change",function(a){d.$onDocChange.apply(d,[a])});this.$rowState=Array(this.$doc.getLength());this.$markers=[];for(a=0;a<this.$doc.getLength();a++)this.$updateRow(a);this.$syncMarkers(0)};(function(){this.$updateRow=function(a){this.$rowState[a]=this.$doc.getLine(a).match("^\\s*#+'.*$")?!0:!1};this.$syncMarkers=function(a,d){"undefined"==
typeof d&&(d=this.$doc.getLength()-1);for(var b=a;b<=d;b++)!!this.$rowState[b]!=!!this.$markers[b]&&(this.$rowState[b]?this.$markers[b]=this.$session.addMarker(new i(b,0,b,this.$session.getLine(b).length),"ace_foreign_line","background",!1):(this.$session.removeMarker(this.$markers[b]),delete this.$markers[b]))};this.$insertNewRows=function(a,d){var b=Array(d+2);b[0]=a;b[1]=0;Array.prototype.splice.apply(this.$rowState,b)};this.$removeRows=function(a,d){this.$rowState.splice(a,d)};this.$onDocChange=
function(a){a=a.data;if("insertLines"===a.action){var d=a.range.end.row-a.range.start.row;this.$insertNewRows(a.range.start.row,d);for(var b=0;b<d;b++)this.$updateRow(a.range.start.row+b);this.$syncMarkers(a.range.start.row)}else"insertText"===a.action?this.$doc.isNewLine(a.text)?(this.$insertNewRows(a.range.end.row,1),this.$updateRow(a.range.start.row),this.$updateRow(a.range.start.row+1),this.$syncMarkers(a.range.start.row)):(this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row,
a.range.start.row)):"removeLines"===a.action?(this.$removeRows(a.range.start.row,a.range.end.row-a.range.start.row),this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row)):"removeText"===a.action&&(this.$doc.isNewLine(a.text)?(this.$removeRows(a.range.end.row,1),this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row)):(this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row,a.range.start.row)))}}).call(g.prototype);j.RBackgroundHighlighter=g});define("mode/r_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=b("mode/tex_highlight_rules").TexHighlightRules,e=function(){var a=g.arrayToMap("function,if,in,break,next,repeat,else,for,return,switch,while,try,tryCatch,stop,warning,require,library,attach,detach,source,setMethod,setGeneric,setGroupGeneric,setClass,setRefClass,new".split(",")),c=g.arrayToMap("NULL,NA,TRUE,FALSE,T,F,Inf,NaN,NA_integer_,NA_real_,NA_character_,NA_complex_".split(","));
this.$rules={start:[{token:"comment.sectionhead",regex:"#+(?!').*(?:----|====|####)\\s*$"},{token:"comment",regex:"#+'",next:"rd-start"},{token:"comment",regex:"#.*$"},{token:"string",regex:'["]',next:"qqstring"},{token:"string",regex:"[']",next:"qstring"},{token:"constant.numeric",regex:"0[xX][0-9a-fA-F]+[Li]?\\b"},{token:"constant.numeric",regex:"\\d+(?:\\.\\d*)?(?:[eE][+\\-]?\\d*)?[iL]?\\b"},{token:"constant.numeric",regex:"\\.\\d+(?:[eE][+\\-]?\\d*)?[iL]?\\b"},{token:"constant.language.boolean",
regex:"(?:TRUE|FALSE|T|F)\\b"},{token:"identifier",regex:"`.*?`"},{token:function(h){return a[h]?"keyword":c[h]?"constant.language":"..."==h||h.match(/^\.\.\d+$/)?"variable.language":"identifier"},regex:"[a-zA-Z.][a-zA-Z0-9._]*\\b"},{token:"keyword.operator",regex:"%%|>=|<=|==|!=|\\->|<\\-|\\|\\||&&|=|\\+|\\-|\\*|/|\\^|>|<|!|&|\\||~|\\$|:|@"},{token:"keyword.operator",regex:"%.*?%"},{token:"paren.keyword.operator",regex:"[[({]"},{token:"paren.keyword.operator",regex:"[\\])}]"},{token:"text",regex:"\\s+"}],
qqstring:[{token:"string",regex:'(?:(?:\\\\.)|(?:[^"\\\\]))*?"',next:"start"},{token:"string",regex:".+"}],qstring:[{token:"string",regex:"(?:(?:\\\\.)|(?:[^'\\\\]))*?'",next:"start"},{token:"string",regex:".+"}]};for(var h=(new d("comment")).getRules(),k=0;k<h.start.length;k++)h.start[k].token+=".virtual-comment";this.addRules(h,"rd-");this.$rules["rd-start"].unshift({token:"text",regex:"^",next:"start"});this.$rules["rd-start"].unshift({token:"keyword",regex:"@(?!@)[^ ]*"});this.$rules["rd-start"].unshift({token:"comment",
regex:"@@"});this.$rules["rd-start"].push({token:"comment",regex:"[^%\\\\[({\\])}]+"})};i.inherits(e,a);j.RHighlightRules=e});define("mode/r_matching_brace_outdent",function(b,j){var i=b("ace/range").Range,g={};(function(){this.checkOutdent=function(a,d,b){return/^\s+$/.test(d)&&/^\s*[\{\}\)]/.test(b)||/^\s*}\s*$/.test(d)&&"\n"==b||/}\s*$/.test(d)&&/\n/.test(b)?!0:!1};this.autoOutdent=function(a,b,e){if(0==e)return 0;var a=b.getLine(e),f=a.match(/^(\s*[\}\)])/);if(f){var f=f[1].length,c=b.findMatchingBracket({row:e,column:f});if(!c||c.row==e)return 0;c=this.codeModel.getIndentForOpenBrace(c);b.replace(new i(e,0,e,f-1),c)}if(f=
a.match(/^(\s*\{)/))f=f[1].length,c=this.codeModel.getBraceIndent(e-1),b.replace(new i(e,0,e,f-1),c)}}).call(g);j.RMatchingBraceOutdent=g});define("mode/r_code_model",function(b,j){var i=b("ace/range").Range,g=b("ace/token_iterator").TokenIterator,a=!1,d=b("mode/r_scope_tree").ScopeManager,e=function(a,c,h,k){this.$doc=a;this.$tokenizer=c;this.$tokens=Array(a.getLength());this.$endStates=Array(a.getLength());this.$statePattern=h;this.$codeBeginPattern=k;this.$scopes=new d;var b=this;this.$doc.on("change",function(c){b.$onDocChange.apply(b,[c])});this.$TokenCursor=function(c,h){this.$row=c||0;this.$offset=h||0};(function(){this.moveToStartOfRow=
function(c){this.$row=c;this.$offset=0};this.moveToPreviousToken=function(){for(;0==this.$offset&&0<this.$row;)this.$row--,this.$offset=b.$tokens[this.$row].length;if(0==this.$offset)return!1;this.$offset--;return!0};this.moveToNextToken=function(c){if(!(this.$row>c)){for(this.$offset++;this.$offset>=b.$tokens[this.$row].length&&this.$row<c;)this.$row++,this.$offset=0;return this.$offset>=b.$tokens[this.$row].length?!1:!0}};this.seekToNearestToken=function(c,h){if(c.row>h)return!1;this.$row=c.row;
var a=b.$tokens[this.$row]||[];for(this.$offset=0;this.$offset<a.length;this.$offset++)if(a[this.$offset].column>=c.column)return!0;return this.moveToNextToken(h)};this.moveBackwardOverMatchingParens=function(){if(!this.moveToPreviousToken()||")"!==this.currentValue())return!1;for(var c=!1,h=0;this.moveToPreviousToken();)if("("===this.currentValue()){if(0==h){c=!0;break}h--}else")"===this.currentValue()&&h++;return c};this.findToken=function(c,h){do{var a=this.currentToken();if(a&&c(a))return a}while(this.moveToNextToken(h));
return null};this.currentToken=function(){return(b.$tokens[this.$row]||[])[this.$offset]};this.currentValue=function(){return this.currentToken().value};this.currentPosition=function(){var c=this.currentToken();return null===c?null:{row:this.$row,column:c.column}};this.cloneCursor=function(){var c=new b.$TokenCursor;c.$row=this.$row;c.$offset=this.$offset;return c};this.isFirstSignificantTokenOnLine=function(){return 0==this.$offset};this.isLastSignificantTokenOnLine=function(){return this.$offset==
(b.$tokens[this.$row]||[]).length-1}}).call(this.$TokenCursor.prototype)};(function(){function b(c){if("{"!==c.currentValue()||!c.moveBackwardOverMatchingParens()||!c.moveToPreviousToken())return!1;var h=c.currentToken();if(!("keyword"==h.type&&"function"==h.value)||!c.moveToPreviousToken())return!1;h=c.currentToken();return!/\boperator\b/.test(h.type)||!/^(=|<-|<<-)$/.test(h.value)||!c.moveToPreviousToken()||!/\bidentifier\b/.test(c.currentToken().type)?!1:!0}this.$complements={"(":")",")":"(","[":"]",
"]":"[","{":"}","}":"{"};this.$buildScopeTreeUpToRow=function(c){function h(c,a){var h=c.exec(a);if(!h)return null;var b=h[1].split(",");if(0==b.length)return null;if(!/=/.test(b[0]))return b[0].replace(/(^\s+)|(\s+$)/g,"");for(var d=0;d<b.length;d++)if(h=/^\s*label\s*=\s*(.*)$/.exec(b[d]))return h=h[1].replace(/(^\s+)|(\s+$)/g,""),h=(b=/^(['"])(.*)\1$/.exec(h))?b[2]:h,h;return null}maxRow=Math.min(c+30,this.$doc.getLength()-1);this.$tokenizeUpToRow(maxRow);c=new this.$TokenCursor;if(c.seekToNearestToken(this.$scopes.parsePos,
maxRow)){do{this.$scopes.parsePos=c.currentPosition();this.$scopes.parsePos.column+=c.currentValue().length;var a=c.currentToken().type;if(/\bsectionhead\b/.test(a))a=""+/^#+'?[-=#\s]*(.*?)\s*[-=#]+\s*$/.exec(c.currentValue())[1],0==a.length&&(a="(Untitled)"),50<a.length&&(a=a.substring(0,50)+"..."),this.$scopes.onSectionHead(a,c.currentPosition());else if(/\bcodebegin\b/.test(a)){var a=c.currentPosition(),d={row:a.row+1,column:0},e=this.$scopes.getTopLevelScopeCount()+1,o=h(this.$codeBeginPattern,
c.currentValue()),e="Chunk "+e;o&&(e+=": "+o);this.$scopes.onChunkStart(o,e,a,d)}else if(/\bcodeend\b/.test(a)){for(a=c.currentPosition();this.$scopes.onScopeEnd(a););a.column+=c.currentValue().length;this.$scopes.onChunkEnd(a)}else"{"===c.currentValue()?(a=c.cloneCursor(),b(a)?(d=a.currentPosition(),a.isFirstSignificantTokenOnLine()&&(d.column=0),this.$scopes.onFunctionScopeStart(a.currentValue(),d,c.currentPosition())):(d=c.currentPosition(),c.isFirstSignificantTokenOnLine()&&(d.column=0),this.$scopes.onScopeStart(d))):
"}"===c.currentValue()&&(a=c.currentPosition(),c.isLastSignificantTokenOnLine()?a.column=this.$getLine(a.row).length+1:a.column++,this.$scopes.onScopeEnd(a))}while(c.moveToNextToken(maxRow))}};this.$getFoldToken=function(c,h,a){this.$tokenizeUpToRow(a);if(this.$statePattern&&!this.$statePattern.test(this.$endStates[a]))return"";c=this.$tokens[a];if(1==c.length&&/\bsectionhead\b/.test(c[0].type))return c[0];for(var a=0,b=null,d=null,e=0;e<c.length;e++){var f=c[e];if(/\bparen\b/.test(f.type))switch(f.value){case "{":a++;
1==a&&(b=f);break;case "}":a--,0==a&&(b=null),0>a&&(d=f,a=0)}}return b?b:"markbeginend"==h&&d?d:1<=c.length&&(/\bcodebegin\b/.test(c[0].type)||/\bcodeend\b/.test(c[0].type))?c[0]:null};this.getFoldWidget=function(c,a,b){c=this.$getFoldToken(c,a,b);return null==c?"":"{"==c.value?"start":"}"==c.value?"end":/\bcodebegin\b/.test(c.type)?"start":/\bcodeend\b/.test(c.type)?"end":/\bsectionhead\b/.test(c.type)?"start":""};this.getFoldWidgetRange=function(c,a,b){var d=this.$getFoldToken(c,a,b);if(d){a={row:b,
column:d.column+1};if("{"==d.value)return c=c.$findClosingBracket(d.value,a),!c?void 0:i.fromPoints(a,c);if("}"==d.value)return c=c.$findOpeningBracket(d.value,a),!c?void 0:i.fromPoints({row:c.row,column:c.column+1},{row:a.row,column:a.column-1});if(/\bcodebegin\b/.test(d.type))for(var a=new g(c,b,0),e;e=a.stepForward();){if(/\bcode(begin|end)\b/.test(e.type))return e=/\bcodebegin\b/.test(e.type),a=a.getCurrentTokenRow(),c=e?{row:a-1,column:c.getLine(a-1).length}:{row:a,column:c.getLine(a).length},
i.fromPoints({row:b,column:d.column+d.value.length},c)}else if(/\bcodeend\b/.test(d.type))for(a=new g(c,b,0);d=a.stepBackward();){if(/\bcodebegin\b/.test(d.type))return a=a.getCurrentTokenRow(),i.fromPoints({row:a,column:c.getLine(a).length},{row:b,column:c.getLine(b).length})}else if(/\bsectionhead\b/.test(d.type)&&(d=/([-=#])\1+\s*$/.exec(d.value))){a.column+=d.index-1;for(d=new g(c,b,0);(e=d.stepForward())&&!/\bsectionhead\b/.test(e.type);)b=d.getCurrentTokenRow();return i.fromPoints(a,{row:b,
column:c.getLine(b).length})}}};this.getCurrentScope=function(c,a){a||(a=function(){return!0});if(!c)return"";this.$buildScopeTreeUpToRow(c.row);var b=this.$scopes.getActiveScopes(c);if(b)for(var d=b.length-1;0<=d;d--)if(a(b[d]))return b[d];return null};this.getScopeTree=function(){this.$buildScopeTreeUpToRow(this.$doc.getLength()-1);return this.$scopes.getScopeList()};this.findFunctionDefinitionFromUsage=function(c,a){this.$buildScopeTreeUpToRow(this.$doc.getLength()-1);return this.$scopes.findFunctionDefinitionFromUsage(c,
a)};this.getIndentForOpenBrace=function(c){if(this.$tokenizeUpToRow(c.row)){var a=new this.$TokenCursor;if(a.seekToNearestToken(c,c.row)&&"{"==a.currentValue()&&a.moveBackwardOverMatchingParens())return this.$getIndent(this.$getLine(a.currentPosition().row))}return this.$getIndent(this.$getLine(c.row))};this.getNextLineIndent=function(c,b,d,e,n){if("qstring"==d||"qqstring"==d)return"";var f=Array(n+1).join(" ");this.$lineOverrides=null;this.$doc.getLine(c)!==b&&(this.$lineOverrides={},this.$lineOverrides[c]=
b,this.$invalidateRow(c));try{var i=0>c?"":this.$getIndent(this.$getLine(c));if(!this.$tokenizeUpToRow(c)||this.$statePattern&&!this.$statePattern.test(d))return i;var d="",g=this.$findPreviousSignificantToken({row:c,column:this.$getLine(c).length},c-10);if(g&&/\bparen\b/.test(g.token.type)&&/\)$/.test(g.token.value)){var j=this.$walkParensBalanced(g.row,g.row-10,null,function(c){return 0===c.length});if(null!=j){var s=this.$findPreviousSignificantToken(j,0);if(s&&"keyword"===s.token.type&&/^(if|while|for|function)$/.test(s.token.value))return this.$getIndent(this.$getLine(s.row))+
e}}else{if(g&&"keyword"===g.token.type&&("repeat"===g.token.value||"else"===g.token.value))return this.$getIndent(this.$getLine(g.row))+e;g&&/\boperator\b/.test(g.token.type)&&!/\bparen\b/.test(g.token.type)&&(d=e)}var m=this.$walkParensBalanced(c,0,function(c,a){return/[\[({]/.test(a)&&0===c.length},null);if(null!=m){g=null;a&&(g=this.$findNextSignificantToken({row:m.row,column:m.column+1},c));if(g){for(var b=this.$getLine(g.row),q=b.replace(/[^\s].*$/,""),u=g.column-q.length,v=Math.floor(u/n),n=
u-n*v,m="",b=0;b<v;b++)m+=e;for(e=0;e<n;e++)m+=" ";for(var q=q+m,w=q.replace("\t",f).length,t,b=g.row+1;b<=c;b++)if(/[^\s]/.test(this.$getLine(b))){var x=this.$endStates[b-1];"qstring"===x||"qqstring"===x||(t=this.$getLine(b).replace(/[^\s].*$/,""),thisIndentSize=t.replace("\t",f).length,thisIndentSize<w&&(q=t,w=thisIndentSize))}return q+d}return this.getIndentForOpenBrace(m)+e+d}var y=this.$findNextSignificantToken({row:0,column:0},c);return y?this.$getIndent(this.$getLine(y.row))+d:""+d}finally{this.$lineOverrides&&
(this.$lineOverrides=null,this.$invalidateRow(c))}};this.getBraceIndent=function(c){this.$tokenizeUpToRow(c);var a=this.$findPreviousSignificantToken({row:c,column:this.$getLine(c).length},c-10);if(a&&/\bparen\b/.test(a.token.type)&&/\)$/.test(a.token.value)){if(a=this.$walkParensBalanced(a.row,a.row-10,null,function(c){return 0==c.length}),null!=a&&(a=this.$findPreviousSignificantToken(a,0))&&"keyword"===a.token.type&&/^(if|while|for|function)$/.test(a.token.value))return this.$getIndent(this.$getLine(a.row))}else if(a&&
"keyword"===a.token.type&&("repeat"===a.token.value||"else"===a.token.value))return this.$getIndent(this.$getLine(a.row));return this.$getIndent(c)};this.getTokenForPos=function(c,a,b){this.$tokenizeUpToRow(c.row);if(this.$tokens.length<=c.row)return null;for(var d=this.$tokens[c.row],e=0;e<d.length;e++){var f=d[e];if(a&&c.column==f.column)return f;if(c.column<=f.column)break;if(b&&c.column==f.column+f.value.length||c.column<f.column+f.value.length)return f}return null};this.$tokenizeUpToRow=function(c){for(var c=
Math.min(c,this.$endStates.length-1),a=0,b=!0;a<=c;a++)if(!b||!this.$endStates[a]){var b=!1,d=0===a?"start":this.$endStates[a-1],e=this.$tokenizer.getLineTokens(this.$getLine(a),d);this.$tokens[a]=!this.$statePattern||this.$statePattern.test(e.state)||this.$statePattern.test(d)?this.$filterWhitespaceAndComments(e.tokens):[];e.state===this.$endStates[a]?b=!0:this.$endStates[a]=e.state}b||a<this.$tokens.length&&this.$invalidateRow(a);return!0};this.$onDocChange=function(c){c=c.data;"insertLines"===
c.action?this.$insertNewRows(c.range.start.row,c.range.end.row-c.range.start.row):"insertText"===c.action?this.$doc.isNewLine(c.text)?(this.$invalidateRow(c.range.start.row),this.$insertNewRows(c.range.end.row,1)):this.$invalidateRow(c.range.start.row):"removeLines"===c.action?(this.$removeRows(c.range.start.row,c.range.end.row-c.range.start.row),this.$invalidateRow(c.range.start.row)):"removeText"===c.action&&(this.$doc.isNewLine(c.text)&&this.$removeRows(c.range.end.row,1),this.$invalidateRow(c.range.start.row));
this.$scopes.invalidateFrom(c.range.start)};this.$invalidateRow=function(c){this.$tokens[c]=null;this.$endStates[c]=null};this.$insertNewRows=function(c,a){for(var b=[c,0],d=0;d<a;d++)b.push(null);this.$tokens.splice.apply(this.$tokens,b);this.$endStates.splice.apply(this.$endStates,b)};this.$removeRows=function(c,a){this.$tokens.splice(c,a);this.$endStates.splice(c,a)};this.$getIndent=function(c){return(c=/^([ \t]*)/.exec(c))?c[1]:""};this.$getLine=function(c){return this.$lineOverrides&&"undefined"!=
typeof this.$lineOverrides[c]?this.$lineOverrides[c]:this.$doc.getLine(c)};this.$walkParens=function(c,a,b){var d=/\bparen\b/;return c<a?function(){for(;c<=a;c++)for(var e=this.$tokens[c],f=0;f<e.length;f++)if(d.test(e[f].type)&&!b(e[f].value,{row:c,column:e[f].column}))return!1;return!0}.call(this):function(){c=Math.max(0,c);for(a=Math.max(0,a);c>=a;c--)for(var e=this.$tokens[c],f=e.length-1;0<=f;f--)if(d.test(e[f].type)&&!b(e[f].value,{row:c,column:e[f].column}))return!1;return!0}.call(this)};this.$walkParensBalanced=
function(c,a,b,d){var e=[],f=null,g=this;this.$walkParens(c,a,function(c,a){if(b&&b(e,c,a))return f=a,!1;if(/[\[({]/.test(c))if(e[e.length-1]===g.$complements[c])e.pop();else return!0;else e.push(c);return d&&d(e,c,a)?(f=a,!1):!0});return f};this.$findNextSignificantToken=function(c,a){if(0==this.$tokens.length)return null;for(var a=Math.min(a,this.$tokens.length-1),b=c.row,d=c.column;b<=a;b++){for(var e=this.$tokens[b],f=0;f<e.length;f++)if(e[f].column+e[f].value.length>d)return{token:e[f],row:b,
column:Math.max(e[f].column,d),offset:f};d=0}return null};this.findNextSignificantToken=function(c){return this.$findNextSignificantToken(c,this.$tokens.length-1)};this.$findPreviousSignificantToken=function(c,a){if(0==this.$tokens.length)return null;for(var a=Math.max(0,a),b=Math.min(c.row,this.$tokens.length-1);b>=a;b--){var d=this.$tokens[b];if(0!=d.length){if(b!=c.row)return{row:b,column:d[d.length-1].column,token:d[d.length-1],offset:d.length-1};for(var e=d.length-1;0<=e;e--)if(d[e].column<c.column)return{row:b,
column:d[e].column,token:d[e],offset:e}}}};this.$filterWhitespaceAndComments=function(c){for(var c=c.filter(function(a){a=/\bcode(?:begin|end)\b/.test(a.type)||/\bsectionhead\b/.test(a.type)?!1:/^\s*$/.test(a.value)||a.type.match(/\b(?:ace_virtual-)?comment\b/);return!a}),a=c.length-1;0<=a;a--)if(1<c[a].value.length&&/\bparen\b/.test(c[a].type)){var b=c[a];c.splice(a,1);for(var d=b.value.length-1;0<=d;d--){var e={type:b.type,value:b.value.charAt(d),column:b.column+d};c.splice(a,0,e)}}return c}}).call(e.prototype);
j.RCodeModel=e;j.setVerticallyAlignFunctionArgs=function(b){a=b}});define("mode/r_scope_tree",function(b,j){function i(a,b){return a.row!=b.row?a.row-b.row:a.column-b.column}var g=function(){this.parsePos={row:0,column:0};this.$root=new a("(Top Level)",this.parsePos,null,a.TYPE_ROOT)};(function(){this.onSectionHead=function(b,e){var f=this.getActiveScopes(e);if(2==f.length&&f[1].isSection())this.$root.closeScope(e,a.TYPE_SECTION);else if(1!=f.length)return;this.$root.addNode(new a(b,e,e,a.TYPE_SECTION))};this.onChunkStart=function(b,e,f,c){this.$root.closeScope(f,
a.TYPE_CHUNK);e=new a(e,c,f,a.TYPE_CHUNK);e.chunkLabel=b;this.$root.addNode(e);this.printScopeTree()};this.onChunkEnd=function(b){b=this.$root.closeScope(b,a.TYPE_CHUNK);this.printScopeTree();return b};this.onFunctionScopeStart=function(b,e,f){this.$root.addNode(new a(b,f,e,a.TYPE_BRACE));this.printScopeTree()};this.onScopeStart=function(b){this.$root.addNode(new a(null,b,null,a.TYPE_BRACE));this.printScopeTree()};this.onScopeEnd=function(b){b=this.$root.closeScope(b,a.TYPE_BRACE);this.printScopeTree();
return b};this.getActiveScopes=function(a){return this.$root.findNode(a)};this.getScopeList=function(){return this.$root.$children};this.findFunctionDefinitionFromUsage=function(a,b){return this.$root.findFunctionDefinitionFromUsage(a,b)};this.invalidateFrom=function(a){a={row:Math.max(0,a.row-1),column:0};0<i(this.parsePos,a)&&(this.parsePos=this.$root.invalidateFrom(a));this.printScopeTree()};this.getTopLevelScopeCount=function(){return this.$root.$children.length};this.printScopeTree=function(){this.$root.printDebug()}}).call(g.prototype);
var a=function(a,b,f,c){this.label=a;this.start=b;this.preamble=f||b;this.end=null;this.scopeType=c;this.parentScope=null;this.$children=[]};a.TYPE_ROOT=1;a.TYPE_BRACE=2;a.TYPE_CHUNK=3;a.TYPE_SECTION=4;(function(){this.isRoot=function(){return this.scopeType==a.TYPE_ROOT};this.isBrace=function(){return this.scopeType==a.TYPE_BRACE};this.isChunk=function(){return this.scopeType==a.TYPE_CHUNK};this.isSection=function(){return this.scopeType==a.TYPE_SECTION};this.isFunction=function(){return this.isBrace()&&
!!this.label};this.addNode=function(a){!a.end||window.alert("[ASSERTION FAILED] New node is already closed");0==a.$children.length||window.alert("[ASSERTION FAILED] New node already had children");this.end=null;var b=this.$binarySearch(a.preamble);0<=b?this.$children[b].addNode(a):(b=-(b+1),b<this.$children.length&&(a.$children=this.$children.splice(b,this.$children.length-b)),a.parentScope=this,this.$children.push(a))};this.closeScope=function(a,b){if(0==this.$children.length)return null;var f=this.$children[this.$children.length-
1];if(f.end)return null;var c=f.closeScope(a,b);if(c)return c;return b==f.scopeType?(f.end=a,f.$forceDescendantsClosed(a),f):null};this.$forceDescendantsClosed=function(a){if(0!=this.$children.length){var b=this.$children[this.$children.length-1];b.end||(b.$forceDescendantsClosed(a),b.end=a)}};this.findNode=function(a){var b=this.$binarySearch(a);return 0<=b&&(a=this.$children[b].findNode(a))?(this.label&&a.unshift(this),a):this.label?[this]:null};this.$getFunctionStack=function(a){var b=this.$binarySearch(a),
a=0<=b?this.$children[b].$getFunctionStack(a):[];this.label&&a.push(this);return a};this.findFunctionDefinitionFromUsage=function(a,b){for(var f=this.$getFunctionStack(a),c=0;c<f.length;c++)for(var h=f[c],k=0;k<h.$children.length;k++)if(h.$children[k].label==b)return h.$children[k];return null};this.invalidateFrom=function(a){var b=this.$binarySearch(a);0<=b?0>=i(a,this.$children[b].start)?a=this.$children[b].preamble:(a=this.$children[b].invalidateFrom(a),b++):b=-(b+1);b<this.$children.length&&this.$children.splice(b,
this.$children.length-b);this.end=null;return a};this.$binarySearch=function(a,b,f){"undefined"===typeof b&&(b=0);"undefined"===typeof f&&(f=this.$children.length);if(b===f)return-(b+1);var c=Math.floor((b+f)/2),h=this.$children[c].comparePosition(a);return 0===h?c:0>h?this.$binarySearch(a,b,c):this.$binarySearch(a,c+1,f)};this.comparePosition=function(a){return 0>i(a,this.preamble)?-1:null!=this.end&&0<=i(a,this.end)?1:0};this.printDebug=function(a){"undefined"===typeof a&&(a="");for(var b=0;b<this.$children.length;b++)this.$children[b].printDebug(a+
"    ")}}).call(a.prototype);j.ScopeManager=g});define("mode/r",function(b,j){b("ace/editor");b("ace/edit_session");b("ace/range");var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=b("mode/r_highlight_rules").RHighlightRules,f=b("mode/r_code_model").RCodeModel,c=b("mode/r_matching_brace_outdent").RMatchingBraceOutdent;b("mode/auto_brace_insert");var h=b("ace/unicode"),k=function(c,b){this.$tokenizer=c?new a((new d).getRules()):new a((new e).getRules());this.foldingRules=
this.codeModel=new f(b,this.$tokenizer,null)};i.inherits(k,g);(function(){i.implement(this,c);this.tokenRe=RegExp("^["+h.packages.L+h.packages.Mn+h.packages.Mc+h.packages.Nd+h.packages.Pc+"._]+","g");this.nonTokenRe=RegExp("^(?:[^"+h.packages.L+h.packages.Mn+h.packages.Mc+h.packages.Nd+h.packages.Pc+"._]|s])+","g");this.$complements={"(":")","[":"]",'"':'"',"'":"'","{":"}"};this.$reOpen=/^[(["'{]$/;this.$reClose=/^[)\]"'}]$/;this.getNextLineIndent=function(a,c,b,d,e){return this.codeModel.getNextLineIndent(e,
c,a,b,d)};this.allowAutoInsert=this.smartAllowAutoInsert;this.getIndentForOpenBrace=function(a){return this.codeModel.getIndentForOpenBrace(a)};this.$getIndent=function(a){return(a=a.match(/^(\s+)/))?a[1]:""};this.transformAction=function(a,c,b,d,e){return"insertion"===c&&"\n"===e&&(a=b.getSelectionRange().start,(d=/^((\s*#+')\s*)/.exec(d.doc.getLine(a.row)))&&b.getSelectionRange().start.column>=d[2].length)?{text:"\n"+d[1]}:!1}}).call(k.prototype);j.Mode=k});define("mode/tex_highlight_rules",function(b,j){var i=b("ace/lib/oop");b("ace/lib/lang");var g=b("ace/mode/text_highlight_rules").TextHighlightRules,a=function(a){a||(a="text");this.$rules={start:[{token:"comment",regex:"%.*$"},{token:a,regex:"\\\\[$&%#\\{\\}]"},{token:"keyword",regex:"\\\\(?:documentclass|usepackage|newcounter|setcounter|addtocounter|value|arabic|stepcounter|newenvironment|renewenvironment|ref|vref|eqref|pageref|label|cite[a-zA-Z]*|tag|begin|end|bibitem)\\b",next:"nospell"},{token:"keyword",
regex:"\\\\(?:[a-zA-z0-9]+|[^a-zA-z0-9])"},{token:"paren.keyword.operator",regex:"[[({]"},{token:"paren.keyword.operator",regex:"[\\])}]"},{token:a,regex:"\\s+"}],nospell:[{token:"comment",regex:"%.*$",next:"start"},{token:"nospell."+a,regex:"\\\\[$&%#\\{\\}]"},{token:"keyword",regex:"\\\\(?:documentclass|usepackage|newcounter|setcounter|addtocounter|value|arabic|stepcounter|newenvironment|renewenvironment|ref|vref|eqref|pageref|label|cite[a-zA-Z]*|tag|begin|end|bibitem)\\b"},{token:"keyword",regex:"\\\\(?:[a-zA-z0-9]+|[^a-zA-z0-9])",
next:"start"},{token:"paren.keyword.operator",regex:"[[({]"},{token:"paren.keyword.operator",regex:"[\\])]"},{token:"paren.keyword.operator",regex:"}",next:"start"},{token:"nospell."+a,regex:"\\s+"},{token:"nospell."+a,regex:"\\w+"}]}};i.inherits(a,g);j.TexHighlightRules=a});define("mode/tex",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=b("mode/tex_highlight_rules").TexHighlightRules,f=b("ace/mode/matching_brace_outdent").MatchingBraceOutdent,c=function(c){this.$tokenizer=c?new a((new d).getRules()):new a((new e).getRules());this.$outdent=new f};i.inherits(c,g);(function(){this.getNextLineIndent=function(a,c){return this.$getIndent(c)};this.allowAutoInsert=function(){return!1}}).call(c.prototype);
j.Mode=c});define("mode/sweave_background_highlighter",function(b,j){var i=b("ace/range").Range,g=function(a,b,e,f){this.$session=a;this.$doc=a.getDocument();this.$reCode=b;this.$reText=e;this.$textIsTerminator=f;var c=this;this.$doc.on("change",function(a){c.$onDocChange.apply(c,[a])});this.$rowState=Array(this.$doc.getLength());this.$markers=[];for(b=0;b<this.$doc.getLength();b++)this.$updateRow(b);var a=a.getMarkers(!1),h;for(h in a)b=a[h],b.range&&"ace_foreign_line sweave_background_highlight"===b.clazz&&
"background"==b.type&&(this.$markers[b.range.start.row]=h);this.$syncMarkers(0)};(function(){this.$updateRow=function(a){var b=this.$doc.getLine(a),e="text",f="text";if(b.match(this.$reCode))e="begin",f="r";else if(!this.$textIsTerminator&&b.match(this.$reText))e="end",f="text";else if(0<a){var c=this.$rowState[a-1];if("begin"===c||"r"===c)b.match(this.$reText)?(e="end",f="text"):f=e="r"}this.$rowState[a]=e;for(a+=1;a<this.$rowState.length;a++){b=this.$rowState[a];if("begin"===b)break;if("end"===
b){this.$textIsTerminator&&"text"===f&&(this.$rowState[a]="text");break}if(this.$textIsTerminator&&"r"===f&&this.$doc.getLine(a).match(this.$reText)){this.$updateRow(a);break}if(this.$rowState[a]===f)break;this.$rowState[a]=f}};this.$syncMarkers=function(a,b){for(var e="undefined"==typeof b?this.$doc.getLength():a+b,f=this.$doc.getLength()-1,c=a;c<=f;c++){var h="text"!=this.$rowState[c];if(!!h!=!!this.$markers[c])this.$markers[c]&&this.$session.removeMarker(this.$markers[c]),h?this.$markers[c]=this.$session.addMarker(new i(c,
0,c+1,0),"ace_foreign_line sweave_background_highlight","background",!1):delete this.$markers[c];else if(c>e)break}};this.$insertNewRows=function(a,b){var e=Array(b+2);e[0]=a;e[1]=0;Array.prototype.splice.apply(this.$rowState,e)};this.$removeRows=function(a,b){this.$rowState.splice(a,b)};this.$onDocChange=function(a){a=a.data;if("insertLines"===a.action){var b=a.range.end.row-a.range.start.row;this.$insertNewRows(a.range.start.row,b);for(var e=0;e<b;e++)this.$updateRow(a.range.start.row+e);this.$syncMarkers(a.range.start.row)}else"insertText"===
a.action?this.$doc.isNewLine(a.text)?(this.$insertNewRows(a.range.end.row,1),this.$updateRow(a.range.start.row),this.$updateRow(a.range.start.row+1),this.$syncMarkers(a.range.start.row)):(this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row,1)):"removeLines"===a.action?(this.$removeRows(a.range.start.row,a.range.end.row-a.range.start.row),this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row)):"removeText"===a.action&&(this.$doc.isNewLine(a.text)?(this.$removeRows(a.range.end.row,
1),this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row)):(this.$updateRow(a.range.start.row),this.$syncMarkers(a.range.start.row,1)))}}).call(g.prototype);j.SweaveBackgroundHighlighter=g});define("mode/sweave_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("mode/tex_highlight_rules").TexHighlightRules,a=b("mode/r_highlight_rules").RHighlightRules,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=function(){this.$rules=(new g).getRules();this.$rules.start.unshift({token:"comment.codebegin",regex:"^\\s*\\<\\<.*\\>\\>=.*$",next:"r-start"});this.$rules.start.unshift({token:"comment",regex:"^\\s*@(?:\\s.*)?$"});this.addRules((new a).getRules(),"r-");this.$rules["r-start"].unshift({token:"comment.codeend",
regex:"^\\s*@(?:\\s.*)?$",next:"start"});this.$rules["r-start"].unshift({token:"comment.codebegin",regex:"^\\<\\<.*\\>\\>=.*$",next:"r-start"})};i.inherits(e,d);j.SweaveHighlightRules=e});define("mode/sweave",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=b("mode/sweave_background_highlighter").SweaveBackgroundHighlighter,f=b("mode/sweave_highlight_rules").SweaveHighlightRules,c=b("mode/r_code_model").RCodeModel,h=b("mode/r_matching_brace_outdent").RMatchingBraceOutdent,k=b("ace/unicode"),l=function(b,h,k){this.$tokenizer=b?new a((new d).getRules()):new a((new f).getRules());this.foldingRules=
this.codeModel=new c(h,this.$tokenizer,/^r-/,/<<(.*?)>>/);this.$sweaveBackgroundHighlighter=new e(k,/^\s*\<\<.*\>\>=.*$/,/^\s*@(?:\s.*)?$/,!1);this.$session=k};i.inherits(l,g);(function(){i.implement(this,h);this.tokenRe=RegExp("^["+k.packages.L+k.packages.Mn+k.packages.Mc+k.packages.Nd+k.packages.Pc+"_]+","g");this.nonTokenRe=RegExp("^(?:[^"+k.packages.L+k.packages.Mn+k.packages.Mc+k.packages.Nd+k.packages.Pc+"_]|s])+","g");this.$complements={"(":")","[":"]",'"':'"',"'":"'","{":"}"};this.$reOpen=
/^[(["'{]$/;this.$reClose=/^[)\]"'}]$/;this.insertChunkInfo={value:"<<>>=\n\n@\n",position:{row:0,column:2}};this.getLanguageMode=function(a){return this.$session.getState(a.row).match(/^r-/)?"R":"TeX"};this.getNextLineIndent=function(a,b,c,d,e){return this.codeModel.getNextLineIndent(e,b,a,c,d)};this.allowAutoInsert=this.smartAllowAutoInsert}).call(l.prototype);j.Mode=l});define("mode/rdoc_highlight_rules",function(b,j){var i=b("ace/lib/oop");b("ace/lib/lang");var g=b("ace/mode/text_highlight_rules").TextHighlightRules,a=function(){this.$rules={start:[{token:"comment",regex:"%.*$"},{token:"text",regex:"\\\\[$&%#\\{\\}]"},{token:"keyword",regex:"\\\\(?:name|alias|method|S3method|S4method|item|code|preformatted|kbd|pkg|var|env|option|command|author|email|url|source|cite|acronym|href|code|preformatted|link|eqn|deqn|keyword|usage|examples|dontrun|dontshow|figure|if|ifelse|Sexpr|RdOpts|inputencoding|usepackage)\\b",
next:"nospell"},{token:"keyword",regex:"\\\\(?:[a-zA-z0-9]+|[^a-zA-z0-9])"},{token:"paren.keyword.operator",regex:"[[({]"},{token:"paren.keyword.operator",regex:"[\\])}]"},{token:"text",regex:"\\s+"}],nospell:[{token:"comment",regex:"%.*$",next:"start"},{token:"nospell.text",regex:"\\\\[$&%#\\{\\}]"},{token:"keyword",regex:"\\\\(?:name|alias|method|S3method|S4method|item|code|preformatted|kbd|pkg|var|env|option|command|author|email|url|source|cite|acronym|href|code|preformatted|link|eqn|deqn|keyword|usage|examples|dontrun|dontshow|figure|if|ifelse|Sexpr|RdOpts|inputencoding|usepackage)\\b"},
{token:"keyword",regex:"\\\\(?:[a-zA-z0-9]+|[^a-zA-z0-9])",next:"start"},{token:"paren.keyword.operator",regex:"[[({]"},{token:"paren.keyword.operator",regex:"[\\])]"},{token:"paren.keyword.operator",regex:"}",next:"start"},{token:"nospell.text",regex:"\\s+"},{token:"nospell.text",regex:"\\w+"}]}};i.inherits(a,g);j.RDocHighlightRules=a});define("mode/rdoc",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=b("mode/rdoc_highlight_rules").RDocHighlightRules,f=b("ace/mode/matching_brace_outdent").MatchingBraceOutdent,c=function(b){this.$tokenizer=b?new a((new d).getRules()):new a((new e).getRules());this.$outdent=new f};i.inherits(c,g);(function(){this.getNextLineIndent=function(a,b){return this.$getIndent(b)}}).call(c.prototype);j.Mode=
c});define("mode/markdown_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=function(){var a=g.arrayToMap("title,author,date,rtl,depends,autosize,width,height,transition,transition-speed,font-family,css,class,navigation,incremental,left,right,id,audio,video,type,at,help-doc,help-topic,source,console,console-input,execute,pause".split(","));this.$rules={start:[{token:"empty_line",regex:"^$"},{token:["support.function","support.function",
"support.function"],regex:"(`+)([^\\r]*?[^`])(\\1)"},{token:"markup.heading.1",regex:"^\\={3,}\\s*$",next:"fieldblock"},{token:"markup.heading.1",regex:"^=+(?=\\s*$)"},{token:"markup.heading.2",regex:"^\\-+(?=\\s*$)"},{token:function(a){return"markup.heading."+a.search(/[^#]/)},regex:"^#{1,6}(?:[^ #].*| +.*(?:[^ #].*|[^ ]+.* +#+ *))$"},{token:"support.function",regex:"^```[a-zA-Z]+\\s*$",next:"githubblock"},{token:"string",regex:"^>[ ].+$",next:"blockquote"},{token:"text,constant,text,url,string,text".split(","),
regex:'^([ ]{0,3}\\[)([^\\]]+)(\\]:\\s*)([^ ]+)(\\s*(?:["][^"]+["])?(\\s*))$'},{token:["text","keyword","text","constant","text"],regex:"(\\[)((?:[[^\\]]*\\]|[^\\[\\]])*)(\\][ ]?(?:\\n[ ]*)?\\[)(.*?)(\\])"},{token:"text,keyword,text,markup.underline,string,text".split(","),regex:'(\\[)(\\[[^\\]]*\\]|[^\\[\\]]*)(\\]\\([ \\t]*)(<?(?:(?:[^\\(]*?\\([^\\)]*?\\)\\S*?)|(?:.*?))>?)((?:[ \t]*"(?:.*?)"[ \\t]*)?)(\\))'},{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\*[ ]?){3,}\\s*$"},{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\-[ ]?){3,}\\s*$"},
{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\_[ ]?){3,}\\s*$"},{token:"markup.list",regex:"\\\\\\[",next:"mathjaxnativedisplay"},{token:"markup.list",regex:"\\\\\\(",next:"mathjaxnativeinline"},{token:"text",regex:"\\\\\\$"},{token:"markup.list",regex:"\\${2}",next:"mathjaxdisplay"},{token:["markup.list","support.function","markup.list"],regex:"(\\$)((?!\\s)[^$]*[^$\\s])(\\$)(?![\\w\\d`])"},{token:["constant.numeric","constant.numeric","constant.numeric"],regex:"([*]{2}|[_]{2}(?=\\S))([^\\r]*?\\S[*_]*)(\\1)"},
{token:["constant.language.boolean","constant.language.boolean","constant.language.boolean"],regex:"([*]|[_](?=\\S))([^\\r]*?\\S[*_]*)(\\1)"},{token:["text","keyword","text"],regex:"(<)((?:https?|ftp|dict):[^'\">\\s]+|(?:mailto:)?[-.\\w]+\\@[-a-z0-9]+(?:\\.[-a-z0-9]+)*\\.[a-z]+)(>)"},{token:"keyword",regex:"\\\\(?:[a-zA-z0-9]+|[^a-zA-z0-9])"},{token:["paren.keyword.operator","text","paren.keyword.operator"],regex:"(\\{)([^\\}]*)(\\})"},{token:"markup.list",regex:"\\[-?\\@[\\w\\d-]+\\]"},{token:"markup.list",
regex:"-?\\@[\\w\\d-]+"},{token:"text",regex:"[^\\*_%$`\\[#<>\\\\]+"},{token:"text",regex:"\\\\"}],blockquote:[{token:"empty_line",regex:"^\\s*$",next:"start"},{token:"string",regex:".+"}],githubblock:[{token:"support.function",regex:"^```",next:"start"},{token:"support.function",regex:".+"}],fieldblock:[{token:function(b){b=b.slice(0,-1);return a[b]?"comment.doc.tag":"text"},regex:"^[\\w-]+\\:",next:"fieldblockvalue"},{token:"text",regex:"(?=.+)",next:"start"}],fieldblockvalue:[{token:"text",regex:"$",
next:"fieldblock"},{token:"text",regex:".+"}],mathjaxdisplay:[{token:"markup.list",regex:"\\${2}",next:"start"},{token:"support.function",regex:"[^\\$]+"}],mathjaxnativedisplay:[{token:"markup.list",regex:"\\\\\\]",next:"start"},{token:"support.function",regex:"[\\s\\S]+?"}],mathjaxinline:[{token:"markup.list",regex:"\\$",next:"start"},{token:"support.function",regex:"[^\\$]+"}],mathjaxnativeinline:[{token:"markup.list",regex:"\\\\\\)",next:"start"},{token:"support.function",regex:"[\\s\\S]+?"}]}};
i.inherits(d,a);j.MarkdownHighlightRules=d});define("mode/markdown_folding",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/folding/fold_mode").FoldMode,a=b("ace/range").Range,d=j.FoldMode=function(){};i.inherits(d,g);(function(){this.foldingStartMarker=/^(?:[=-]+\s*$|#{1,6} |`{3})/;this.getFoldWidget=function(a,b,c){b=a.getLine(c);return!this.foldingStartMarker.test(b)?"":"`"==b[0]&&"start"==a.bgTokenizer.getState(c)?"end":"start"};this.getFoldWidgetRange=function(b,d,c){function h(a){return(p=b.getTokens(a)[0])&&0===p.type.lastIndexOf(r,
0)}function k(){var a=p.value[0];return"="==a?6:"-"==a?5:7-p.value.search(/[^#]/)}var l=b.getLine(c),d=l.length,g=b.getLength(),i=c,j=c;if(l.match(this.foldingStartMarker)){if("`"==l[0]){if("start"!==b.bgTokenizer.getState(c)){for(;++c<g&&!(l=b.getLine(c),"`"==l[0]&"```"==l.substring(0,3)););return new a(i,d,c,0)}for(;0<c--&&!(l=b.getLine(c),"`"==l[0]&"```"==l.substring(0,3)););return new a(c,l.length,i,0)}var p,r="markup.heading";if(h(c)){for(j=k();++c<g&&!(h(c)&&k()>=j););j=c-(!p||-1==["=","-"].indexOf(p.value[0])?
1:2);if(j>i)for(;j>i&&/^\s*$/.test(b.getLine(j));)j--;if(j>i)return c=b.getLine(j).length,new a(i,d,j,c)}}}}).call(d.prototype)});define("mode/markdown",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/markdown_highlight_rules").MarkdownHighlightRules,e=b("mode/markdown_folding").FoldMode,f=function(){this.$tokenizer=new a((new d).getRules());this.foldingRules=new e};i.inherits(f,g);(function(){this.getNextLineIndent=function(a,b){return this.$getIndent(b)}}).call(f.prototype);j.Mode=f});define("mode/rmarkdown_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("mode/r_highlight_rules").RHighlightRules,a=b("mode/c_cpp_highlight_rules").c_cppHighlightRules,d=b("mode/markdown_highlight_rules").MarkdownHighlightRules,e=b("ace/mode/text_highlight_rules").TextHighlightRules,f=function(){this.$rules=(new d).getRules();this.$rules.start.unshift({token:"support.function.codebegin",regex:"^(?:[ ]{4})?`{3,}\\s*\\{r(?:.*)\\}\\s*$",next:"r-start"});this.addRules((new g).getRules(),"r-");
this.$rules["r-start"].unshift({token:"support.function.codeend",regex:"^(?:[ ]{4})?`{3,}\\s*$",next:"start"});this.$rules.start.unshift({token:"support.function.codebegin",regex:"^(?:[ ]{4})?`{3,}\\s*\\{r(?:.*)engine\\='Rcpp'(?:.*)\\}\\s*$",next:"r-cpp-start"});this.addRules((new a).getRules(),"r-cpp-");this.$rules["r-cpp-start"].unshift({token:"support.function.codeend",regex:"^(?:[ ]{4})?`{3,}\\s*$",next:"start"})};i.inherits(f,e);j.RMarkdownHighlightRules=f});define("mode/rmarkdown",function(b,j){var i=b("ace/lib/oop"),g=b("mode/markdown").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/rmarkdown_highlight_rules").RMarkdownHighlightRules,e=b("ace/mode/matching_brace_outdent").MatchingBraceOutdent,f=b("mode/r_matching_brace_outdent").RMatchingBraceOutdent,c=b("mode/sweave_background_highlighter").SweaveBackgroundHighlighter,h=b("mode/r_code_model").RCodeModel,k=b("mode/markdown_folding").FoldMode,l=function(b,g,l){var j=this;this.$session=l;this.$tokenizer=
new a((new d).getRules());this.$outdent=new e;this.$r_outdent={};i.implement(this.$r_outdent,f);this.codeModel=new h(g,this.$tokenizer,/^r-/,/^(?:[ ]{4})?`{3,}\s*\{r(.*)\}\s*$/);var r=new k;this.foldingRules={getFoldWidget:function(a,b,c){return"Markdown"==j.getLanguageMode({row:c,column:0})?r.getFoldWidget(a,b,c):j.codeModel.getFoldWidget(a,b,c)},getFoldWidgetRange:function(a,b,c){return"Markdown"==j.getLanguageMode({row:c,column:0})?r.getFoldWidgetRange(a,b,c):j.codeModel.getFoldWidgetRange(a,b,
c)}};this.$sweaveBackgroundHighlighter=new c(l,/^(?:[ ]{4})?`{3,}\s*\{r(?:.*)\}\s*$/,/^(?:[ ]{4})?`{3,}\s*$/,!0)};i.inherits(l,g);(function(){this.insertChunkInfo={value:"```{r}\n\n```\n",position:{row:0,column:5}};this.getLanguageMode=function(a){return this.$session.getState(a.row).match(/^r-cpp-(?!r-)/)?"C_CPP":this.$session.getState(a.row).match(/^r-/)?"R":"Markdown"};this.inCppLanguageMode=function(a){return a.match(/^r-cpp-(?!r-)/)};this.inMarkdownLanguageMode=function(a){return!a.match(/^r-/)};
this.getNextLineIndent=function(a,b,c,d,e){if(this.inCppLanguageMode(a)){var d=this.$getIndent(b),h=this.$tokenizer.getLineTokens(b,a),e=h.tokens,h=h.state;if(e.length&&"comment"==e[e.length-1].type)return d;if("r-cpp-start"==a)(a=b.match(/^.*[\{\(\[]\s*$/))&&(d+=c);else if("r-cpp-doc-start"==a){if("start"==h)return"";if(a=b.match(/^\s*(\/?)\*/))a[1]&&(d+=" "),d+="* "}return d}return this.codeModel.getNextLineIndent(e,b,a,c,d)};this.checkOutdent=function(a,b,c){return this.inCppLanguageMode(a)?this.$outdent.checkOutdent(b,
c):this.$r_outdent.checkOutdent(b,c)};this.autoOutdent=function(a,b,c){return this.inCppLanguageMode(a)?this.$outdent.autoOutdent(b,c):this.$r_outdent.autoOutdent(a,b,c)};this.transformAction=function(a,b,c,d,e){if("insertion"===b)if("\n"===e&&this.inCppLanguageMode(a)){if(a=c.getSelectionRange().start,(d=/^((\s*\/\/+')\s*)/.exec(d.doc.getLine(a.row)))&&c.getSelectionRange().start.column>=d[2].length)return{text:"\n"+d[1]}}else if("R"===e&&this.inCppLanguageMode(a)&&(a=c.getSelectionRange().start,
(d=/^(\s*\/\*{3,}\s*)/.exec(d.doc.getLine(a.row)))&&c.getSelectionRange().start.column>=d[1].length))return{text:"R\n\n*/\n",selection:[1,0,1,0]};return!1}}).call(l.prototype);j.Mode=l});define("mode/rhtml_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("mode/r_highlight_rules").RHighlightRules,a=b("ace/mode/html_highlight_rules").HtmlHighlightRules,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=function(){this.$rules=(new a).getRules();this.$rules.start.unshift({token:"support.function.codebegin",regex:"^<\!--\\s*begin.rcode\\s*(?:.*)",next:"r-start"});this.addRules((new g).getRules(),"r-");this.$rules["r-start"].unshift({token:"support.function.codeend",regex:"^\\s*end.rcode\\s*--\>",
next:"start"})};i.inherits(e,d);j.RHtmlHighlightRules=e});define("mode/rhtml",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/html").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/rhtml_highlight_rules").RHtmlHighlightRules,e=b("mode/sweave_background_highlighter").SweaveBackgroundHighlighter,f=b("mode/r_code_model").RCodeModel,c=function(b,c,l){this.$session=l;this.$tokenizer=new a((new d).getRules());this.foldingRules=this.codeModel=new f(c,this.$tokenizer,/^r-/,/^<\!--\s*begin.rcode\s*(.*)/);this.$sweaveBackgroundHighlighter=new e(l,/^<\!--\s*begin.rcode\s*(?:.*)/,
/^\s*end.rcode\s*--\>/,!0)};i.inherits(c,g);(function(){this.insertChunkInfo={value:"<\!--begin.rcode\n\nend.rcode--\>\n",position:{row:0,column:15}};this.getLanguageMode=function(a){return this.$session.getState(a.row).match(/^r-/)?"R":"HTML"};this.getNextLineIndent=function(a,b,c,d,e){return this.codeModel.getNextLineIndent(e,b,a,c,d)}}).call(c.prototype);j.Mode=c});define("mode/dcf_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text_highlight_rules").TextHighlightRules,a=function(){this.$rules={start:[{token:["keyword","text"],regex:"^([\\w-]+)(\\:)"},{token:"text",regex:".+"}]}};i.inherits(a,g);j.DcfHighlightRules=a});define("mode/dcf",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/dcf_highlight_rules").DcfHighlightRules,e=function(){this.$tokenizer=new a((new d).getRules())};i.inherits(e,g);(function(){this.getNextLineIndent=function(a,b){return this.$getIndent(b)}}).call(e.prototype);j.Mode=e});define("mode/doc_comment_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text_highlight_rules").TextHighlightRules,a=function(){this.$rules={start:[{token:"comment.doc.tag",regex:"[@\\\\][\\w\\d_]+"},{token:"comment.doc",merge:!0,regex:"\\s+"},{token:"comment.doc",merge:!0,regex:"TODO"},{token:"comment.doc",merge:!0,regex:"[^@\\\\\\*]+"},{token:"comment.doc",merge:!0,regex:"."}]}};i.inherits(a,g);a.getStartRule=function(a){return{token:"comment.doc",merge:!0,regex:"\\/\\*[\\*\\!]",
next:a}};a.getEndRule=function(a){return{token:"comment.doc",merge:!0,regex:"\\*\\/",next:a}};j.DocCommentHighlightRules=a});define("mode/c_cpp_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("mode/doc_comment_highlight_rules").DocCommentHighlightRules,d=b("ace/mode/text_highlight_rules").TextHighlightRules,e=b("mode/tex_highlight_rules").TexHighlightRules,f=b("mode/r_highlight_rules").RHighlightRules,c=function(){var b=g.arrayToMap("alignas,alignof,and,and_eq,asm,auto,bitand,bitor,bool,break,case,catch,char,char16_t,char32_t,class,compl,const,constexpr,const_cast,continue,decltype,default,delete,do,double,dynamic_cast,else,enum,explicit,export,extern,false,float,for,friend,goto,if,inline,int,long,mutable,namespace,new,noexcept,not,not_eq,nullptr,operator,or,or_eq,private,protected,public,register,reinterpret_cast,return,short,signed,sizeof,static,static_assert,static_cast,struct,switch,template,this,thread_local,throw,true,try,typedef,typeid,typename,union,unsigned,using,virtual,void,volatile,wchar_t,while,xor,xor_eq".split(",")),
c=g.arrayToMap(["NULL"]);this.$rules={start:[{token:"comment.doc.tag",regex:"\\/\\/\\s*\\[\\[.*\\]\\].*$"},{token:"comment",regex:"\\/\\/'",next:"rd-start"},{token:"comment",regex:"\\/\\/.*$"},a.getStartRule("doc-start"),{token:"comment",merge:!0,regex:"\\/\\*",next:"comment"},{token:"string",regex:'["](?:(?:\\\\.)|(?:[^"\\\\]))*?["]'},{token:"string",merge:!0,regex:'["].*\\\\$',next:"qqstring"},{token:"string",regex:"['](?:(?:\\\\.)|(?:[^'\\\\]))*?[']"},{token:"string",merge:!0,regex:"['].*\\\\$",
next:"qstring"},{token:"constant.numeric",regex:"0[xX][0-9a-fA-F]+\\b"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:"constant",regex:"<[a-zA-Z0-9.]+>"},{token:"keyword",regex:"(?:#include|#pragma|#line|#define|#undef|#ifdef|#else|#elif|#endif|#ifndef)"},{token:function(a){return"this"==a?"variable.language":b.hasOwnProperty(a)?"keyword":c.hasOwnProperty(a)?"constant.language":"identifier"},regex:"[a-zA-Z_$][a-zA-Z0-9_$]*\\b"},{token:"keyword.operator",
regex:"!|\\$|%|&|\\*|\\-\\-|\\-|\\+\\+|\\+|~|==|=|!=|<=|>=|<<=|>>=|>>>=|<>|<|>|!|&&|\\|\\||\\?\\:|\\*=|%=|\\+=|\\-=|&=|\\^=|\\b(?:in|new|delete|typeof|void)"},{token:"punctuation.operator",regex:"\\?|\\:|\\,|\\;|\\."},{token:"paren.lparen",regex:"[[({]"},{token:"paren.rparen",regex:"[\\])}]"},{token:"text",regex:"\\s+"}],comment:[{token:"comment",regex:".*?\\*\\/",next:"start"},{token:"comment",merge:!0,regex:".+"}],qqstring:[{token:"string",regex:'(?:(?:\\\\.)|(?:[^"\\\\]))*?"',next:"start"},{token:"string",
merge:!0,regex:".+"}],qstring:[{token:"string",regex:"(?:(?:\\\\.)|(?:[^'\\\\]))*?'",next:"start"},{token:"string",merge:!0,regex:".+"}]};for(var d=(new e("comment")).getRules(),i=0;i<d.start.length;i++)d.start[i].token+=".virtual-comment";this.addRules(d,"rd-");this.$rules["rd-start"].unshift({token:"text",regex:"^",next:"start"});this.$rules["rd-start"].unshift({token:"keyword",regex:"@(?!@)[^ ]*"});this.$rules["rd-start"].unshift({token:"comment",regex:"@@"});this.$rules["rd-start"].push({token:"comment",
regex:"[^%\\\\[({\\])}]+"});this.embedRules(a,"doc-",[a.getEndRule("start")]);this.$rules.start.unshift({token:"support.function.codebegin",regex:"^\\s*\\/\\*{3,}\\s+[Rr]\\s*$",next:"r-start"});this.addRules((new f).getRules(),"r-");this.$rules["r-start"].unshift({token:"support.function.codeend",regex:"\\*\\/",next:"start"})};i.inherits(c,d);j.c_cppHighlightRules=c});define("mode/c_cpp",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/c_cpp_highlight_rules").c_cppHighlightRules,e=b("ace/mode/matching_brace_outdent").MatchingBraceOutdent,f=b("ace/range").Range,c=b("ace/mode/behaviour/cstyle").CstyleBehaviour,h=null;window.NodeWebkit||(h=b("mode/c_cpp_fold_mode").FoldMode);var k=b("mode/sweave_background_highlighter").SweaveBackgroundHighlighter,l=b("mode/r_code_model").RCodeModel,n=b("mode/r_matching_brace_outdent").RMatchingBraceOutdent,
o=function(b,f,g){this.$session=g;this.$tokenizer=new a((new d).getRules());this.$outdent=new e;this.$r_outdent={};i.implement(this.$r_outdent,n);this.$behaviour=new c;this.codeModel=new l(f,this.$tokenizer,/^r-/,/^\s*\/\*{3,}\s+[Rr]\s*$/);this.$sweaveBackgroundHighlighter=new k(g,/^\s*\/\*{3,}\s+[Rr]\s*$/,/^\*\/$/,!0);window.NodeWebkit||(this.foldingRules=new h)};i.inherits(o,g);(function(){this.insertChunkInfo={value:"/*** R\n\n*/\n",position:{row:1,column:0}};this.toggleCommentLines=function(a,
b,c,d){for(var e=!0,a=/^(\s*)\/\//,h=c;h<=d;h++)if(!a.test(b.getLine(h))){e=!1;break}if(e){e=new f(0,0,0,0);for(h=c;h<=d;h++)c=b.getLine(h).match(a),e.start.row=h,e.end.row=h,e.end.column=c[0].length,b.replace(e,c[1])}else b.indentRows(c,d,"//")};this.getLanguageMode=function(a){return this.$session.getState(a.row).match(/^r-/)?"R":"C_CPP"};this.inRLanguageMode=function(a){return a.match(/^r-/)};this.getNextLineIndent=function(a,b,c,d,e){if(this.inRLanguageMode(a))return this.codeModel.getNextLineIndent(e,
b,a,c,d);var d=this.$getIndent(b),h=this.$tokenizer.getLineTokens(b,a),e=h.tokens,h=h.state;if(e.length&&"comment"==e[e.length-1].type)return d;if("start"==a)(a=b.match(/^.*[\{\(\[]\s*$/))&&(d+=c);else if("doc-start"==a){if("start"==h)return"";if(a=b.match(/^\s*(\/?)\*/))a[1]&&(d+=" "),d+="* "}return d};this.checkOutdent=function(a,b,c){return this.inRLanguageMode(a)?this.$r_outdent.checkOutdent(b,c):this.$outdent.checkOutdent(b,c)};this.autoOutdent=function(a,b,c){return this.inRLanguageMode(a)?
this.$r_outdent.autoOutdent(a,b,c):this.$outdent.autoOutdent(b,c)};this.transformAction=function(a,b,c,d,e){if("insertion"===b)if("\n"===e){a=c.getSelectionRange().start;if((b=/^(\/\*[\*\!]\s*)/.exec(d.doc.getLine(a.row)))&&c.getSelectionRange().start.column>=b[1].length)return{text:"\n * \n */\n",selection:[1,3,1,3]};if((b=/^((\s*\/\/+')\s*)/.exec(d.doc.getLine(a.row)))&&c.getSelectionRange().start.column>=b[2].length)return{text:"\n"+b[1]}}else if("R"===e&&(a=c.getSelectionRange().start,(b=/^(\s*\/\*{3,}\s+)/.exec(d.doc.getLine(a.row)))&&
c.getSelectionRange().start.column>=b[1].length))return{text:"R\n\n*/\n",selection:[1,0,1,0]};return!1}}).call(o.prototype);j.Mode=o});define("mode/c_cpp_fold_mode",function(b,j){var i=b("ace/lib/oop");b("ace/lib/range");var g=b("ace/mode/folding/fold_mode").FoldMode,a=j.FoldMode=function(){};i.inherits(a,g);(function(){this.embeddedRComment=/^\s*\/\*{3,}\s+[Rr]\s*$/;this.foldingStartMarker=/(\{|\[)[^\}\]]*$|^\s*(\/\*)/;this.foldingStopMarker=/^[^\[\{]*(\}|\])|^[\s\*]*(\*\/)/;this.getFoldWidget=function(a,b,f){a=a.getLine(f);return this.foldingStartMarker.test(a)&&!this.embeddedRComment.test(a)?"start":"markbeginend"==b&&this.foldingStopMarker&&
this.foldingStopMarker.test(a)?"end":""};this.getFoldWidgetRange=function(a,b,f){var c=a.getLine(f),h=c.match(this.foldingStartMarker);if(h)return b=h.index,h[1]?this.openingBracketBlock(a,h[1],f,b):a.getCommentFoldRange(f,b+h[0].length,1);if("markbeginend"===b&&(h=c.match(this.foldingStopMarker)))return b=h.index+h[0].length,h[1]?this.closingBracketBlock(a,h[1],f,b):a.getCommentFoldRange(f,b,-1)}}).call(a.prototype)});define("mode/python_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=function(){var a=g.arrayToMap("and,as,assert,break,class,continue,def,del,elif,else,except,exec,finally,for,from,global,if,import,in,is,lambda,not,or,pass,print,raise,return,try,while,with,yield".split(",")),b=g.arrayToMap("True,False,None,NotImplemented,Ellipsis,__debug__".split(",")),c=g.arrayToMap("abs,divmod,input,open,staticmethod,all,enumerate,int,ord,str,any,eval,isinstance,pow,sum,basestring,execfile,issubclass,print,super,binfile,iter,property,tuple,bool,filter,len,range,type,bytearray,float,list,raw_input,unichr,callable,format,locals,reduce,unicode,chr,frozenset,long,reload,vars,classmethod,getattr,map,repr,xrange,cmp,globals,max,reversed,zip,compile,hasattr,memoryview,round,__import__,complex,hash,min,set,apply,delattr,help,next,setattr,buffer,dict,hex,object,slice,coerce,dir,id,oct,sorted,intern".split(",")),
d=g.arrayToMap([]);this.$rules={start:[{token:"comment",regex:"#.*$"},{token:"string",regex:'(?:r|u|ur|R|U|UR|Ur|uR)?"{3}(?:[^\\\\]|\\\\.)*?"{3}'},{token:"string",merge:!0,regex:'(?:r|u|ur|R|U|UR|Ur|uR)?"{3}.*$',next:"qqstring"},{token:"string",regex:'(?:r|u|ur|R|U|UR|Ur|uR)?"(?:[^\\\\]|\\\\.)*?"'},{token:"string",regex:"(?:r|u|ur|R|U|UR|Ur|uR)?'{3}(?:[^\\\\]|\\\\.)*?'{3}"},{token:"string",merge:!0,regex:"(?:r|u|ur|R|U|UR|Ur|uR)?'{3}.*$",next:"qstring"},{token:"string",regex:"(?:r|u|ur|R|U|UR|Ur|uR)?'(?:[^\\\\]|\\\\.)*?'"},
{token:"constant.numeric",regex:"(?:(?:(?:(?:(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.))|(?:\\d+))(?:[eE][+-]?\\d+))|(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.)))|\\d+)[jJ]\\b"},{token:"constant.numeric",regex:"(?:(?:(?:(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.))|(?:\\d+))(?:[eE][+-]?\\d+))|(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.)))"},{token:"constant.numeric",regex:"(?:(?:(?:[1-9]\\d*)|(?:0))|(?:0[oO]?[0-7]+)|(?:0[xX][\\dA-Fa-f]+)|(?:0[bB][01]+))[lL]\\b"},{token:"constant.numeric",regex:"(?:(?:(?:[1-9]\\d*)|(?:0))|(?:0[oO]?[0-7]+)|(?:0[xX][\\dA-Fa-f]+)|(?:0[bB][01]+))\\b"},
{token:function(k){return a.hasOwnProperty(k)?"keyword":b.hasOwnProperty(k)?"constant.language":d.hasOwnProperty(k)?"invalid.illegal":c.hasOwnProperty(k)?"support.function":"debugger"==k?"invalid.deprecated":"identifier"},regex:"[a-zA-Z_$][a-zA-Z0-9_$]*\\b"},{token:"keyword.operator",regex:"\\+|\\-|\\*|\\*\\*|\\/|\\/\\/|%|<<|>>|&|\\||\\^|~|<|>|<=|=>|==|!=|<>|="},{token:"paren.lparen",regex:"[\\[\\(\\{]"},{token:"paren.rparen",regex:"[\\]\\)\\}]"},{token:"text",regex:"\\s+"}],qqstring:[{token:"string",
regex:'(?:[^\\\\]|\\\\.)*?"{3}',next:"start"},{token:"string",merge:!0,regex:".+"}],qstring:[{token:"string",regex:"(?:[^\\\\]|\\\\.)*?'{3}",next:"start"},{token:"string",merge:!0,regex:".+"}]}};i.inherits(d,a);j.PythonHighlightRules=d});define("mode/python",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/python_highlight_rules").PythonHighlightRules,e=b("mode/pythonic_fold_mode").FoldMode,f=b("ace/range").Range,c=function(){this.$tokenizer=new a((new d).getRules());this.foldingRules=new e("\\:")};i.inherits(c,g);(function(){this.toggleCommentLines=function(a,b,c,d){for(var e=!0,a=/^(\s*)#/,h=c;h<=d;h++)if(!a.test(b.getLine(h))){e=!1;break}if(e){e=new f(0,0,0,0);for(h=c;h<=d;h++)c=
b.getLine(h).match(a),e.start.row=h,e.end.row=h,e.end.column=c[0].length,b.replace(e,c[1])}else b.indentRows(c,d,"#")};this.getNextLineIndent=function(a,b,c){var d=this.$getIndent(b),e=this.$tokenizer.getLineTokens(b,a).tokens;if(e.length&&"comment"==e[e.length-1].type)return d;"start"==a&&b.match(/^.*[\{\(\[\:]\s*$/)&&(d+=c);return d};var a={pass:1,"return":1,raise:1,"break":1,"continue":1};this.checkOutdent=function(b,c,d){if("\r\n"!==d&&"\r"!==d&&"\n"!==d)return!1;b=this.$tokenizer.getLineTokens(c.trim(),
b).tokens;if(!b)return!1;do c=b.pop();while(c&&("comment"==c.type||"text"==c.type&&c.value.match(/^\s+$/)));return!c?!1:"keyword"==c.type&&a[c.value]};this.autoOutdent=function(a,b,c){var c=c+1,a=this.$getIndent(b.getLine(c)),d=b.getTabString();a.slice(-d.length)==d&&b.remove(new f(c,a.length-d.length,c,a.length))}}).call(c.prototype);j.Mode=c});define("mode/pythonic_fold_mode",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/folding/fold_mode").FoldMode,a=j.FoldMode=function(a){this.foldingStartMarker=RegExp("([\\[{])(?:\\s*)$|("+a+")(?:\\s*)(?:#.*)?$")};i.inherits(a,g);(function(){this.getFoldWidgetRange=function(a,b,f){if(b=a.getLine(f).match(this.foldingStartMarker))return b[1]?this.openingBracketBlock(a,b[1],f,b.index):b[2]?this.indentationBlock(a,f,b.index+b[2].length):this.indentationBlock(a,f)}}).call(a.prototype)});define("mode/sql_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=function(){var a=g.arrayToMap("select,from,where,and,or,group,by,order,limit,offset,having,as,case,when,else,end,type,left,right,join,on,outer,desc,asc".split(",")),b=g.arrayToMap(["true","false","null"]),c=g.arrayToMap("count,min,max,avg,sum,rank,now,coalesce".split(","));this.$rules={start:[{token:"comment",regex:"--.*$"},{token:"string",regex:'".*"'},
{token:"string",regex:"'.*'"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:function(d){d=d.toLowerCase();return a.hasOwnProperty(d)?"keyword":b.hasOwnProperty(d)?"constant.language":c.hasOwnProperty(d)?"support.function":"identifier"},regex:"[a-zA-Z_$][a-zA-Z0-9_$]*\\b"},{token:"keyword.operator",regex:"\\+|\\-|\\/|\\/\\/|%|<@>|@>|<@|&|\\^|~|<|>|<=|=>|==|!=|<>|="},{token:"paren.lparen",regex:"[\\(]"},{token:"paren.rparen",regex:"[\\)]"},{token:"text",regex:"\\s+"}]}};
i.inherits(d,a);j.SqlHighlightRules=d});define("mode/sql",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/sql_highlight_rules").SqlHighlightRules,e=b("ace/range").Range,f=function(){this.$tokenizer=new a((new d).getRules())};i.inherits(f,g);(function(){this.toggleCommentLines=function(a,b,d,f){for(var g=!0,a=/^(\s*)--/,i=d;i<=f;i++)if(!a.test(b.getLine(i))){g=!1;break}if(g){g=new e(0,0,0,0);for(i=d;i<=f;i++)d=b.getLine(i).match(a),g.start.row=i,g.end.row=i,g.end.column=d[0].length,
b.replace(g,d[1])}else b.indentRows(d,f,"--")}}).call(f.prototype);j.Mode=f});define("mode/sh_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=function(){var a=g.arrayToMap("!,{,},case,do,done,elif,else,esac,fi,for,if,in,then,until,while,&,;,export,local,read,typeset,unset,elif,select,set".split(",")),b=g.arrayToMap("[,],alias,bg,bind,break,builtin,cd,command,compgen,complete,continue,dirs,disown,echo,enable,eval,exec,exit,fc,fg,getopts,hash,help,history,jobs,kill,let,logout,popd,printf,pushd,pwd,return,set,shift,shopt,source,suspend,test,times,trap,type,ulimit,umask,unalias,wait".split(","));
this.$rules={start:[{token:"comment",regex:"#.*$"},{token:"string",regex:'"(?:[^\\\\]|\\\\.)*?"'},{token:"variable.language",regex:"(?:\\$(?:SHLVL|\\$|\\!|\\?))"},{token:"variable",regex:"(?:(?:\\$[a-zA-Z][a-zA-Z0-9_]*)|(?:[a-zA-Z][a-zA-Z0-9_]*=))"},{token:"support.function",regex:"(?:[a-zA-Z][a-zA-Z0-9_]*\\s*\\(\\))"},{token:"support.function",regex:"(?:&(?:\\d+))"},{token:"string",regex:"'(?:[^\\\\]|\\\\.)*?'"},{token:"constant.numeric",regex:"(?:(?:(?:(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.))|(?:\\d+)))|(?:(?:(?:\\d+)?(?:\\.\\d+))|(?:(?:\\d+)\\.)))"},
{token:"constant.numeric",regex:"(?:(?:[1-9]\\d*)|(?:0))\\b"},{token:function(c){return a.hasOwnProperty(c)?"keyword":b.hasOwnProperty(c)?"constant.language":"debugger"==c?"invalid.deprecated":"identifier"},regex:"[a-zA-Z_$][a-zA-Z0-9_$]*\\b"},{token:"keyword.operator",regex:"\\+|\\-|\\*|\\*\\*|\\/|\\/\\/|~|<|>|<=|=>|=|!="},{token:"paren.lparen",regex:"[\\[\\(\\{]"},{token:"paren.rparen",regex:"[\\]\\)\\}]"},{token:"text",regex:"\\s+"}]}};i.inherits(d,a);j.ShHighlightRules=d});define("mode/sh",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/sh_highlight_rules").ShHighlightRules,e=b("ace/range").Range,f=function(){this.$tokenizer=new a((new d).getRules())};i.inherits(f,g);(function(){this.toggleCommentLines=function(a,b,c,d){for(var f=!0,a=/^(\s*)#/,g=c;g<=d;g++)if(!a.test(b.getLine(g))){f=!1;break}if(f){f=new e(0,0,0,0);for(g=c;g<=d;g++)c=b.getLine(g).match(a),f.start.row=g,f.end.row=g,f.end.column=c[0].length,b.replace(f,
c[1])}else b.indentRows(c,d,"#")};this.getNextLineIndent=function(a,b,c){var d=this.$getIndent(b),e=this.$tokenizer.getLineTokens(b,a).tokens;if(e.length&&"comment"==e[e.length-1].type)return d;"start"==a&&b.match(/^.*[\{\(\[\:]\s*$/)&&(d+=c);return d};var a={pass:1,"return":1,raise:1,"break":1,"continue":1};this.checkOutdent=function(b,d,e){if("\r\n"!==e&&"\r"!==e&&"\n"!==e)return!1;b=this.$tokenizer.getLineTokens(d.trim(),b).tokens;if(!b)return!1;do d=b.pop();while(d&&("comment"==d.type||"text"==
d.type&&d.value.match(/^\s+$/)));return!d?!1:"keyword"==d.type&&a[d.value]};this.autoOutdent=function(a,b,c){var c=c+1,a=this.$getIndent(b.getLine(c)),d=b.getTabString();a.slice(-d.length)==d&&b.remove(new e(c,a.length-d.length,c,a.length))}}).call(f.prototype);j.Mode=f});define("mode/yaml_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text_highlight_rules").TextHighlightRules,a=function(){this.$rules={start:[{token:"comment",regex:"#.*$"},{token:"comment",regex:"^---"},{token:"variable",regex:"[&\\*][a-zA-Z0-9-_]+"},{token:["identifier","text"],regex:"(\\w+\\s*:)(\\w*)"},{token:"keyword.operator",regex:"<<\\w*:\\w*"},{token:"keyword.operator",regex:"-\\s*(?=[{])"},{token:"string",regex:'["](?:(?:\\\\.)|(?:[^"\\\\]))*?["]'},{token:"string",merge:!0,
regex:"[\\|>]\\w*",next:"qqstring"},{token:"string",regex:"['](?:(?:\\\\.)|(?:[^'\\\\]))*?[']"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:"constant.language.boolean",regex:"(?:true|false|yes|no)\\b"},{token:"invalid.illegal",regex:"\\/\\/.*$"},{token:"paren.lparen",regex:"[[({]"},{token:"paren.rparen",regex:"[\\])}]"},{token:"text",regex:"\\s+"}],qqstring:[{token:"string",regex:"(?=(?:(?:\\\\.)|(?:[^:]))*?:)",next:"start"},{token:"string",merge:!0,regex:".+"}]}};
i.inherits(a,g);j.YamlHighlightRules=a});define("mode/yaml",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/yaml_highlight_rules").YamlHighlightRules,e=b("ace/mode/matching_brace_outdent").MatchingBraceOutdent,f=function(){this.$tokenizer=new a((new d).getRules());this.$outdent=new e};i.inherits(f,g);(function(){this.getNextLineIndent=function(a,b,d){var e=this.$getIndent(b);"start"==a&&b.match(/^.*[\{\(\[]\s*$/)&&(e+=d);return e};this.checkOutdent=function(a,b,d){return this.$outdent.checkOutdent(b,
d)};this.autoOutdent=function(a,b,d){this.$outdent.autoOutdent(b,d)}}).call(f.prototype);j.Mode=f});define("mode/xml",function(b,j){var i=b("ace/lib/oop"),g=b("ace/mode/text").Mode,a=b("ace/tokenizer").Tokenizer,d=b("mode/xml_highlight_rules").XmlHighlightRules,e=b("mode/xml_behavior").XmlBehaviour,f=b("mode/xml_fold_mode").FoldMode,c=function(){this.$tokenizer=new a((new d).getRules());this.$behaviour=new e;this.foldingRules=new f};i.inherits(c,g);(function(){this.getNextLineIndent=function(a,b){return this.$getIndent(b)}}).call(c.prototype);j.Mode=c});define("mode/xml_behavior",function(b,j){function i(a,b){var d=!0,e=a.type.split(".");b.split(".").forEach(function(a){if(-1==e.indexOf(a))return d=!1});return d}var g=b("ace/lib/oop"),a=b("ace/mode/behaviour").Behaviour,d=b("ace/mode/behaviour/cstyle").CstyleBehaviour,e=b("ace/token_iterator").TokenIterator,f=function(){this.inherit(d,["string_dquotes"]);this.add("autoclosing","insertion",function(a,b,d,f,g){if(">"==g){a=d.getCursorPosition();d=new e(f,a.row,a.column);f=d.getCurrentToken();b=!1;
if(!f||!i(f,"meta.tag")&&(!i(f,"text")||!f.value.match("/"))){do f=d.stepBackward();while(f&&(i(f,"string")||i(f,"keyword.operator")||i(f,"entity.attribute-name")||i(f,"text")))}else b=!0;if(f&&i(f,"meta.tag-name")&&!d.stepBackward().value.match("/"))return d=f.value,b&&(d=d.substring(0,a.column-f.start)),{text:"></"+d+">",selection:[1,1]}}});this.add("autoindent","insertion",function(a,b,d,e,f){if("\n"==f&&(b=d.getCursorPosition(),"</"==e.doc.getLine(b.row).substring(b.column,b.column+2)))return a=
this.$getIndent(e.doc.getLine(b.row))+e.getTabString(),e=this.$getIndent(e.doc.getLine(b.row)),{text:"\n"+a+"\n"+e,selection:[1,a.length,1,a.length]}})};g.inherits(f,a);j.XmlBehaviour=f});define("mode/xml_fold_mode",function(b,j){var i=b("ace/lib/oop"),g=b("ace/lib/lang"),a=b("ace/range").Range,d=b("ace/mode/folding/fold_mode").FoldMode,e=b("ace/token_iterator").TokenIterator,f=j.FoldMode=function(a){d.call(this);this.voidElements=a||{}};i.inherits(f,d);(function(){this.getFoldWidget=function(a,b,d){a=this._getFirstTagInLine(a,d);return a.closing?"markbeginend"==b?"end":"":!a.tagName||this.voidElements[a.tagName.toLowerCase()]||a.selfClosing||-1!==a.value.indexOf("/"+a.tagName)?"":
"start"};this._getFirstTagInLine=function(a,b){for(var d=a.getTokens(b),e="",f=0;f<d.length;f++)var i=d[f],e=0===i.type.indexOf("meta.tag")?e+i.value:e+g.stringRepeat(" ",i.value.length);return this._parseTag(e)};this.tagRe=/^(\s*)(<?(\/?)([-_a-zA-Z0-9:!]*)\s*(\/?)>?)/;this._parseTag=function(a){var b=this.tagRe.exec(a),d=this.tagRe.lastIndex||0;this.tagRe.lastIndex=0;return{value:a,match:b?b[2]:"",closing:b?!!b[3]:!1,selfClosing:b?!!b[5]||"/>"==b[2]:!1,tagName:b?b[4]:"",column:b[1]?d+b[1].length:
d}};this._readTagForward=function(a){var b=a.getCurrentToken();if(!b)return null;var d="",e;do if(0===b.type.indexOf("meta.tag")&&(e||(e={row:a.getCurrentTokenRow(),column:a.getCurrentTokenColumn()}),d+=b.value,-1!==d.indexOf(">")))return d=this._parseTag(d),d.start=e,d.end={row:a.getCurrentTokenRow(),column:a.getCurrentTokenColumn()+b.value.length},a.stepForward(),d;while(b=a.stepForward());return null};this._readTagBackward=function(a){var b=a.getCurrentToken();if(!b)return null;var d="",e;do if(0===
b.type.indexOf("meta.tag")&&(e||(e={row:a.getCurrentTokenRow(),column:a.getCurrentTokenColumn()+b.value.length}),d=b.value+d,-1!==d.indexOf("<")))return b=this._parseTag(d),b.end=e,b.start={row:a.getCurrentTokenRow(),column:a.getCurrentTokenColumn()},a.stepBackward(),b;while(b=a.stepBackward());return null};this._pop=function(a,b){for(;a.length;){var d=a[a.length-1];if(!b||d.tagName==b.tagName)return a.pop();if(this.voidElements[b.tagName])break;else if(this.voidElements[d.tagName])a.pop();else return null}};
this.getFoldWidgetRange=function(b,d,f){var g=this._getFirstTagInLine(b,f);if(!g.match)return null;d=[];if(g.closing||g.selfClosing){b=new e(b,f,g.column+g.match.length);for(g={row:f,column:g.column};f=this._readTagBackward(b);){if(f.selfClosing)if(d.length)continue;else return f.start.column+=f.tagName.length+2,f.end.column-=2,a.fromPoints(f.start,f.end);if(f.closing)d.push(f);else if(this._pop(d,f),0==d.length)return f.start.column+=f.tagName.length+2,a.fromPoints(f.start,g)}}else{b=new e(b,f,g.column);
for(g={row:f,column:g.column+g.tagName.length+2};f=this._readTagForward(b);){if(f.selfClosing)if(d.length)continue;else return f.start.column+=f.tagName.length+2,f.end.column-=2,a.fromPoints(f.start,f.end);if(f.closing){if(this._pop(d,f),0==d.length)return a.fromPoints(g,f.start)}else d.push(f)}}}}).call(f.prototype)});define("mode/xml_highlight_rules",function(b,j){var i=b("ace/lib/oop"),g=b("mode/xml_util"),a=b("ace/mode/text_highlight_rules").TextHighlightRules,d=function(){this.$rules={start:[{token:"text",regex:"<\\!\\[CDATA\\[",next:"cdata"},{token:"xml_pe",regex:"<\\?.*?\\?>"},{token:"comment",merge:!0,regex:"<\\!--",next:"comment"},{token:"xml_pe",regex:"<\\!.*?>"},{token:"meta.tag",regex:"<\\/?",next:"tag"},{token:"text",regex:"\\s+"},{token:"constant.character.entity",regex:"(?:&#[0-9]+;)|(?:&#x[0-9a-fA-F]+;)|(?:&[a-zA-Z0-9_:\\.-]+;)"},
{token:"text",regex:"[^<]+"}],cdata:[{token:"text",regex:"\\]\\]>",next:"start"},{token:"text",regex:"\\s+"},{token:"text",regex:"(?:[^\\]]|\\](?!\\]>))+"}],comment:[{token:"comment",regex:".*?--\>",next:"start"},{token:"comment",merge:!0,regex:".+"}]};g.tag(this.$rules,"tag","start")};i.inherits(d,a);j.XmlHighlightRules=d});define("mode/xml_util",function(b,j){function i(b,a){return[{token:"string",merge:!0,regex:".*?"+b,next:a},{token:"string",merge:!0,regex:".+"}]}j.tag=function(b,a,d,e){b[a]=[{token:"text",regex:"\\s+"},{token:function(a){return e&&e[a]?"meta.tag.tag-name."+e[a]:"meta.tag.tag-name"},merge:!0,regex:"[-_a-zA-Z0-9:]+",next:a+"_embed_attribute_list"},{token:"empty",regex:"",next:a+"_embed_attribute_list"}];b[a+"_qstring"]=i("'",a+"_embed_attribute_list");b[a+"_qqstring"]=i('"',a+"_embed_attribute_list");
b[a+"_embed_attribute_list"]=[{token:"meta.tag",merge:!0,regex:"/?>",next:d},{token:"keyword.operator",regex:"="},{token:"entity.other.attribute-name",regex:"[-_a-zA-Z0-9:]+"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:"text",regex:"\\s+"}].concat([{token:"string",regex:'".*?"'},{token:"string",merge:!0,regex:'["].*',next:a+"_qqstring"},{token:"string",regex:"'.*?'"},{token:"string",merge:!0,regex:"['].*",next:a+"_qstring"}])}});define("theme/default",function(b,j){b("ace/lib/dom");j.cssClass="ace-rs"});

==> images/a_files/71FAC879951872B8DE58B8EA1D5FB17C.cache.js <==
(function(){function o(e){if(typeof requirejs!="undefined"){var i=t.define;t.define=function(e,t,n){return typeof n!="function"?i.apply(this,arguments):i(e,t,function(e,r,i){return t[2]=="module"&&(i.packaged=!0),n.apply(this,arguments)})},t.define.packaged=!0;return}var s=function(e,t){return r("",e,t)};s.packaged=!0;var o=t;e&&(t[e]||(t[e]={}),o=t[e]),o.define&&(n.original=o.define),o.define=n,o.require&&(r.original=o.require),o.require=s}var e="",t=function(){return this}(),n=function(e,t,r){if(typeof e!="string"){n.original?n.original.apply(window,arguments):(console.error("dropping module because define wasn't a string."),console.trace());return}arguments.length==2&&(r=t),n.modules||(n.modules={}),n.modules[e]=r},r=function(e,t,n){if(Object.prototype.toString.call(t)==="[object Array]"){var i=[];for(var o=0,u=t.length;o<u;++o){var a=s(e,t[o]);if(!a&&r.original)return r.original.apply(window,arguments);i.push(a)}n&&n.apply(null,i)}else{if(typeof t=="string"){var f=s(e,t);return!f&&r.original?r.original.apply(window,arguments):(n&&n(),f)}if(r.original)return r.original.apply(window,arguments)}},i=function(e,t){if(t.indexOf("!")!==-1){var n=t.split("!");return i(e,n[0])+"!"+i(e,n[1])}if(t.charAt(0)=="."){var r=e.split("/").slice(0,-1).join("/");t=r+"/"+t;while(t.indexOf(".")!==-1&&s!=t){var s=t;t=t.replace(/\/\.\//,"/").replace(/[^\/]+\/\.\.\//,"")}}return t},s=function(e,t){t=i(e,t);var s=n.modules[t];if(!s)return null;if(typeof s=="function"){var o={},u={id:t,uri:"",exports:o,packaged:!0},a=function(e,n){return r(t,e,n)},f=s(a,o,u);return o=f||u.exports,n.modules[t]=o,o}return s};o(e)})(),define("ace/ace",["require","exports","module","ace/lib/fixoldbrowsers","ace/lib/dom","ace/lib/event","ace/editor","ace/edit_session","ace/undomanager","ace/virtual_renderer","ace/multi_select","ace/worker/worker_client","ace/keyboard/hash_handler","ace/keyboard/state_handler","ace/placeholder","ace/config","ace/theme/textmate"],function(e,t,n){e("./lib/fixoldbrowsers");var r=e("./lib/dom"),i=e("./lib/event"),s=e("./editor").Editor,o=e("./edit_session").EditSession,u=e("./undomanager").UndoManager,a=e("./virtual_renderer").VirtualRenderer,f=e("./multi_select").MultiSelect;e("./worker/worker_client"),e("./keyboard/hash_handler"),e("./keyboard/state_handler"),e("./placeholder"),t.config=e("./config"),t.edit=function(t){typeof t=="string"&&(t=document.getElementById(t));if(t.env&&t.env.editor instanceof s)return t.env.editor;var n=new o(r.getInnerText(t));n.setUndoManager(new u),t.innerHTML="";var l=new s(new a(t,e("./theme/textmate")));new f(l),l.setSession(n);var c={};return c.document=n,c.editor=l,l.resize(),i.addListener(window,"resize",function(){l.resize()}),t.env=c,l.env=c,l}}),define("ace/lib/fixoldbrowsers",["require","exports","module","ace/lib/regexp","ace/lib/es5-shim"],function(e,t,n){e("./regexp"),e("./es5-shim")}),define("ace/lib/regexp",["require","exports","module"],function(e,t,n){function o(e){return(e.global?"g":"")+(e.ignoreCase?"i":"")+(e.multiline?"m":"")+(e.extended?"x":"")+(e.sticky?"y":"")}function u(e,t,n){if(Array.prototype.indexOf)return e.indexOf(t,n);for(var r=n||0;r<e.length;r++)if(e[r]===t)return r;return-1}var r={exec:RegExp.prototype.exec,test:RegExp.prototype.test,match:String.prototype.match,replace:String.prototype.replace,split:String.prototype.split},i=r.exec.call(/()??/,"")[1]===undefined,s=function(){var e=/^/g;return r.test.call(e,""),!e.lastIndex}();if(s&&i)return;RegExp.prototype.exec=function(e){var t=r.exec.apply(this,arguments),n,a;if(typeof e=="string"&&t){!i&&t.length>1&&u(t,"")>-1&&(a=RegExp(this.source,r.replace.call(o(this),"g","")),r.replace.call(e.slice(t.index),a,function(){for(var e=1;e<arguments.length-2;e++)arguments[e]===undefined&&(t[e]=undefined)}));if(this._xregexp&&this._xregexp.captureNames)for(var f=1;f<t.length;f++)n=this._xregexp.captureNames[f-1],n&&(t[n]=t[f]);!s&&this.global&&!t[0].length&&this.lastIndex>t.index&&this.lastIndex--}return t},s||(RegExp.prototype.test=function(e){var t=r.exec.call(this,e);return t&&this.global&&!t[0].length&&this.lastIndex>t.index&&this.lastIndex--,!!t})}),define("ace/lib/es5-shim",["require","exports","module"],function(e,t,n){function v(e){try{return Object.defineProperty(e,"sentinel",{}),"sentinel"in e}catch(t){}}Function.prototype.bind||(Function.prototype.bind=function(t){var n=this;if(typeof n!="function")throw new TypeError;var r=o.call(arguments,1),i=function(){if(this instanceof i){var e=function(){};e.prototype=n.prototype;var s=new e,u=n.apply(s,r.concat(o.call(arguments)));return u!==null&&Object(u)===u?u:s}return n.apply(t,r.concat(o.call(arguments)))};return i});var r=Function.prototype.call,i=Array.prototype,s=Object.prototype,o=i.slice,u=r.bind(s.toString),a=r.bind(s.hasOwnProperty),f,l,c,h,p;if(p=a(s,"__defineGetter__"))f=r.bind(s.__defineGetter__),l=r.bind(s.__defineSetter__),c=r.bind(s.__lookupGetter__),h=r.bind(s.__lookupSetter__);Array.isArray||(Array.isArray=function(t){return u(t)=="[object Array]"}),Array.prototype.forEach||(Array.prototype.forEach=function(t){var n=_(this),r=arguments[1],i=0,s=n.length>>>0;if(u(t)!="[object Function]")throw new TypeError;while(i<s)i in n&&t.call(r,n[i],i,n),i++}),Array.prototype.map||(Array.prototype.map=function(t){var n=_(this),r=n.length>>>0,i=Array(r),s=arguments[1];if(u(t)!="[object Function]")throw new TypeError;for(var o=0;o<r;o++)o in n&&(i[o]=t.call(s,n[o],o,n));return i}),Array.prototype.filter||(Array.prototype.filter=function(t){var n=_(this),r=n.length>>>0,i=[],s=arguments[1];if(u(t)!="[object Function]")throw new TypeError;for(var o=0;o<r;o++)o in n&&t.call(s,n[o],o,n)&&i.push(n[o]);return i}),Array.prototype.every||(Array.prototype.every=function(t){var n=_(this),r=n.length>>>0,i=arguments[1];if(u(t)!="[object Function]")throw new TypeError;for(var s=0;s<r;s++)if(s in n&&!t.call(i,n[s],s,n))return!1;return!0}),Array.prototype.some||(Array.prototype.some=function(t){var n=_(this),r=n.length>>>0,i=arguments[1];if(u(t)!="[object Function]")throw new TypeError;for(var s=0;s<r;s++)if(s in n&&t.call(i,n[s],s,n))return!0;return!1}),Array.prototype.reduce||(Array.prototype.reduce=function(t){var n=_(this),r=n.length>>>0;if(u(t)!="[object Function]")throw new TypeError;if(!r&&arguments.length==1)throw new TypeError;var i=0,s;if(arguments.length>=2)s=arguments[1];else do{if(i in n){s=n[i++];break}if(++i>=r)throw new TypeError}while(!0);for(;i<r;i++)i in n&&(s=t.call(void 0,s,n[i],i,n));return s}),Array.prototype.reduceRight||(Array.prototype.reduceRight=function(t){var n=_(this),r=n.length>>>0;if(u(t)!="[object Function]")throw new TypeError;if(!r&&arguments.length==1)throw new TypeError;var i,s=r-1;if(arguments.length>=2)i=arguments[1];else do{if(s in n){i=n[s--];break}if(--s<0)throw new TypeError}while(!0);do s in this&&(i=t.call(void 0,i,n[s],s,n));while(s--);return i}),Array.prototype.indexOf||(Array.prototype.indexOf=function(t){var n=_(this),r=n.length>>>0;if(!r)return-1;var i=0;arguments.length>1&&(i=O(arguments[1])),i=i>=0?i:Math.max(0,r+i);for(;i<r;i++)if(i in n&&n[i]===t)return i;return-1}),Array.prototype.lastIndexOf||(Array.prototype.lastIndexOf=function(t){var n=_(this),r=n.length>>>0;if(!r)return-1;var i=r-1;arguments.length>1&&(i=Math.min(i,O(arguments[1]))),i=i>=0?i:r-Math.abs(i);for(;i>=0;i--)if(i in n&&t===n[i])return i;return-1}),Object.getPrototypeOf||(Object.getPrototypeOf=function(t){return t.__proto__||(t.constructor?t.constructor.prototype:s)});if(!Object.getOwnPropertyDescriptor){var d="Object.getOwnPropertyDescriptor called on a non-object: ";Object.getOwnPropertyDescriptor=function(t,n){if(typeof t!="object"&&typeof t!="function"||t===null)throw new TypeError(d+t);if(!a(t,n))return;var r,i,o;r={enumerable:!0,configurable:!0};if(p){var u=t.__proto__;t.__proto__=s;var i=c(t,n),o=h(t,n);t.__proto__=u;if(i||o)return i&&(r.get=i),o&&(r.set=o),r}return r.value=t[n],r}}Object.getOwnPropertyNames||(Object.getOwnPropertyNames=function(t){return Object.keys(t)}),Object.create||(Object.create=function(t,n){var r;if(t===null)r={__proto__:null};else{if(typeof t!="object")throw new TypeError("typeof prototype["+typeof t+"] != 'object'");var i=function(){};i.prototype=t,r=new i,r.__proto__=t}return n!==void 0&&Object.defineProperties(r,n),r});if(Object.defineProperty){var m=v({}),g=typeof document=="undefined"||v(document.createElement("div"));if(!m||!g)var y=Object.defineProperty}if(!Object.defineProperty||y){var b="Property description must be an object: ",w="Object.defineProperty called on non-object: ",E="getters & setters can not be defined on this javascript engine";Object.defineProperty=function(t,n,r){if(typeof t!="object"&&typeof t!="function"||t===null)throw new TypeError(w+t);if(typeof r!="object"&&typeof r!="function"||r===null)throw new TypeError(b+r);if(y)try{return y.call(Object,t,n,r)}catch(i){}if(a(r,"value"))if(p&&(c(t,n)||h(t,n))){var o=t.__proto__;t.__proto__=s,delete t[n],t[n]=r.value,t.__proto__=o}else t[n]=r.value;else{if(!p)throw new TypeError(E);a(r,"get")&&f(t,n,r.get),a(r,"set")&&l(t,n,r.set)}return t}}Object.defineProperties||(Object.defineProperties=function(t,n){for(var r in n)a(n,r)&&Object.defineProperty(t,r,n[r]);return t}),Object.seal||(Object.seal=function(t){return t}),Object.freeze||(Object.freeze=function(t){return t});try{Object.freeze(function(){})}catch(S){Object.freeze=function(t){return function(n){return typeof n=="function"?n:t(n)}}(Object.freeze)}Object.preventExtensions||(Object.preventExtensions=function(t){return t}),Object.isSealed||(Object.isSealed=function(t){return!1}),Object.isFrozen||(Object.isFrozen=function(t){return!1}),Object.isExtensible||(Object.isExtensible=function(t){if(Object(t)===t)throw new TypeError;var n="";while(a(t,n))n+="?";t[n]=!0;var r=a(t,n);return delete t[n],r});if(!Object.keys){var x=!0,T=["toString","toLocaleString","valueOf","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","constructor"],N=T.length;for(var C in{toString:null})x=!1;Object.keys=function D(e){if(typeof e!="object"&&typeof e!="function"||e===null)throw new TypeError("Object.keys called on a non-object");var D=[];for(var t in e)a(e,t)&&D.push(t);if(x)for(var n=0,r=N;n<r;n++){var i=T[n];a(e,i)&&D.push(i)}return D}}if(!Date.prototype.toISOString||(new Date(-621987552e5)).toISOString().indexOf("-000001")===-1)Date.prototype.toISOString=function(){var t,n,r,i;if(!isFinite(this))throw new RangeError;t=[this.getUTCMonth()+1,this.getUTCDate(),this.getUTCHours(),this.getUTCMinutes(),this.getUTCSeconds()],i=this.getUTCFullYear(),i=(i<0?"-":i>9999?"+":"")+("00000"+Math.abs(i)).slice(0<=i&&i<=9999?-4:-6),n=t.length;while(n--)r=t[n],r<10&&(t[n]="0"+r);return i+"-"+t.slice(0,2).join("-")+"T"+t.slice(2).join(":")+"."+("000"+this.getUTCMilliseconds()).slice(-3)+"Z"};Date.now||(Date.now=function(){return(new Date).getTime()}),Date.prototype.toJSON||(Date.prototype.toJSON=function(t){if(typeof this.toISOString!="function")throw new TypeError;return this.toISOString()}),Date.parse("+275760-09-13T00:00:00.000Z")!==864e13&&(Date=function(e){var t=function i(t,n,r,s,o,u,a){var f=arguments.length;if(this instanceof e){var l=f==1&&String(t)===t?new e(i.parse(t)):f>=7?new e(t,n,r,s,o,u,a):f>=6?new e(t,n,r,s,o,u):f>=5?new e(t,n,r,s,o):f>=4?new e(t,n,r,s):f>=3?new e(t,n,r):f>=2?new e(t,n):f>=1?new e(t):new e;return l.constructor=i,l}return e.apply(this,arguments)},n=new RegExp("^(\\d{4}|[+-]\\d{6})(?:-(\\d{2})(?:-(\\d{2})(?:T(\\d{2}):(\\d{2})(?::(\\d{2})(?:\\.(\\d{3}))?)?(?:Z|(?:([-+])(\\d{2}):(\\d{2})))?)?)?)?$");for(var r in e)t[r]=e[r];return t.now=e.now,t.UTC=e.UTC,t.prototype=e.prototype,t.prototype.constructor=t,t.parse=function(r){var i=n.exec(r);if(i){i.shift();for(var s=1;s<7;s++)i[s]=+(i[s]||(s<3?1:0)),s==1&&i[s]--;var o=+i.pop(),u=+i.pop(),a=i.pop(),f=0;if(a){if(u>23||o>59)return NaN;f=(u*60+o)*6e4*(a=="+"?-1:1)}var l=+i[0];return 0<=l&&l<=99?(i[0]=l+400,e.UTC.apply(this,i)+f-126227808e5):e.UTC.apply(this,i)+f}return e.parse.apply(this,arguments)},t}(Date));var k="	\n\f\r   ᠎             　\u2028\u2029﻿";if(!String.prototype.trim||k.trim()){k="["+k+"]";var L=new RegExp("^"+k+k+"*"),A=new RegExp(k+k+"*$");String.prototype.trim=function(){return String(this).replace(L,"").replace(A,"")}}var O=function(e){return e=+e,e!==e?e=0:e!==0&&e!==1/0&&e!==-1/0&&(e=(e>0||-1)*Math.floor(Math.abs(e))),e},M="a"[0]!="a",_=function(e){if(e==null)throw new TypeError;return M&&typeof e=="string"&&e?e.split(""):Object(e)}}),define("ace/lib/dom",["require","exports","module"],function(e,t,n){var r="http://www.w3.org/1999/xhtml";t.createElement=function(e,t){return document.createElementNS?document.createElementNS(t||r,e):document.createElement(e)},t.setText=function(e,t){e.innerText!==undefined&&(e.innerText=t),e.textContent!==undefined&&(e.textContent=t)},t.hasCssClass=function(e,t){var n=e.className.split(/\s+/g);return n.indexOf(t)!==-1},t.addCssClass=function(e,n){t.hasCssClass(e,n)||(e.className+=" "+n)},t.removeCssClass=function(e,t){var n=e.className.split(/\s+/g);for(;;){var r=n.indexOf(t);if(r==-1)break;n.splice(r,1)}e.className=n.join(" ")},t.toggleCssClass=function(e,t){var n=e.className.split(/\s+/g),r=!0;for(;;){var i=n.indexOf(t);if(i==-1)break;r=!1,n.splice(i,1)}return r&&n.push(t),e.className=n.join(" "),r},t.setCssClass=function(e,n,r){r?t.addCssClass(e,n):t.removeCssClass(e,n)},t.hasCssString=function(e,t){var n=0,r;t=t||document;if(t.createStyleSheet&&(r=t.styleSheets)){while(n<r.length)if(r[n++].owningElement.id===e)return!0}else if(r=t.getElementsByTagName("style"))while(n<r.length)if(r[n++].id===e)return!0;return!1},t.importCssString=function(n,i,s){s=s||document;if(i&&t.hasCssString(i,s))return null;var o;if(s.createStyleSheet)o=s.createStyleSheet(),o.cssText=n,i&&(o.owningElement.id=i);else{o=s.createElementNS?s.createElementNS(r,"style"):s.createElement("style"),o.appendChild(s.createTextNode(n)),i&&(o.id=i);var u=s.getElementsByTagName("head")[0]||s.documentElement;u.appendChild(o)}},t.importCssStylsheet=function(e,n){if(n.createStyleSheet)n.createStyleSheet(e);else{var r=t.createElement("link");r.rel="stylesheet",r.href=e;var i=n.getElementsByTagName("head")[0]||n.documentElement;i.appendChild(r)}},t.getInnerWidth=function(e){return parseInt(t.computedStyle(e,"paddingLeft"),10)+parseInt(t.computedStyle(e,"paddingRight"),10)+e.clientWidth},t.getInnerHeight=function(e){return parseInt(t.computedStyle(e,"paddingTop"),10)+parseInt(t.computedStyle(e,"paddingBottom"),10)+e.clientHeight},window.pageYOffset!==undefined?(t.getPageScrollTop=function(){return window.pageYOffset},t.getPageScrollLeft=function(){return window.pageXOffset}):(t.getPageScrollTop=function(){return document.body.scrollTop},t.getPageScrollLeft=function(){return document.body.scrollLeft}),window.getComputedStyle?t.computedStyle=function(e,t){return t?(window.getComputedStyle(e,"")||{})[t]||"":window.getComputedStyle(e,"")||{}}:t.computedStyle=function(e,t){return t?e.currentStyle[t]:e.currentStyle},t.scrollbarWidth=function(e){var n=t.createElement("p");n.style.width="100%",n.style.minWidth="0px",n.style.height="200px";var r=t.createElement("div"),i=r.style;i.position="absolute",i.left="-10000px",i.overflow="hidden",i.width="200px",i.minWidth="0px",i.height="150px",r.appendChild(n);var s=e.body||e.documentElement;s.appendChild(r);var o=n.offsetWidth;i.overflow="scroll";var u=n.offsetWidth;return o==u&&(u=r.clientWidth),s.removeChild(r),o-u},t.setInnerHtml=function(e,t){var n=e.cloneNode(!1);return n.innerHTML=t,e.parentNode.replaceChild(n,e),n},t.setInnerText=function(e,t){var n=e.ownerDocument;n.body&&"textContent"in n.body?e.textContent=t:e.innerText=t},t.getInnerText=function(e){var t=e.ownerDocument;return t.body&&"textContent"in t.body?e.textContent:e.innerText||e.textContent||""},t.getParentWindow=function(e){return e.defaultView||e.parentWindow}}),define("ace/lib/event",["require","exports","module","ace/lib/keys","ace/lib/useragent","ace/lib/dom"],function(e,t,n){function f(e,t,n){var s=0;!i.isOpera||"KeyboardEvent"in window||!i.isMac?s=0|(t.ctrlKey?1:0)|(t.altKey?2:0)|(t.shiftKey?4:0)|(t.metaKey?8:0):s=0|(t.metaKey?1:0)|(t.altKey?2:0)|(t.shiftKey?4:0)|(t.ctrlKey?8:0);if(n in r.MODIFIER_KEYS){switch(r.MODIFIER_KEYS[n]){case"Alt":s=2;break;case"Shift":s=4;break;case"Ctrl":s=1;break;default:s=8}n=0}return s&8&&(n==91||n==93)&&(n=0),!!s||n in r.FUNCTION_KEYS||n in r.PRINTABLE_KEYS?e(t,s,n):!1}var r=e("./keys"),i=e("./useragent"),s=e("./dom");t.addListener=function(e,t,n){if(e.addEventListener)return e.addEventListener(t,n,!1);if(e.attachEvent){var r=function(){n(window.event)};n._wrapper=r,e.attachEvent("on"+t,r)}},t.removeListener=function(e,t,n){if(e.removeEventListener)return e.removeEventListener(t,n,!1);e.detachEvent&&e.detachEvent("on"+t,n._wrapper||n)},t.stopEvent=function(e){return t.stopPropagation(e),t.preventDefault(e),!1},t.stopPropagation=function(e){e.stopPropagation?e.stopPropagation():e.cancelBubble=!0},t.preventDefault=function(e){e.preventDefault?e.preventDefault():e.returnValue=!1},t.getButton=function(e){return e.type=="dblclick"?0:e.type=="contextmenu"||e.ctrlKey&&i.isMac?2:e.preventDefault?e.button:{1:0,2:2,4:1}[e.button]},document.documentElement.setCapture?t.capture=function(e,n,r){function s(o){n(o),i||(i=!0,r(o)),t.removeListener(e,"mousemove",n),t.removeListener(e,"mouseup",s),t.removeListener(e,"losecapture",s),e.releaseCapture()}var i=!1;t.addListener(e,"mousemove",n),t.addListener(e,"mouseup",s),t.addListener(e,"losecapture",s),e.setCapture()}:t.capture=function(e,t,n){function r(e){t&&t(e),n&&n(e),document.removeEventListener("mousemove",t,!0),document.removeEventListener("mouseup",r,!0),e.stopPropagation()}document.addEventListener("mousemove",t,!0),document.addEventListener("mouseup",r,!0)};var o=window.desktop&&window.navigator.platform=="MacIntel",u=window.desktop&&window.navigator.platform=="Win32";if(window.desktop&&window.desktop.getScrollingCompensationType){var a=window.desktop.getScrollingCompensationType();o=a=="Mac",u=a=="Win"}t.addMouseWheelListener=function(e,n){var r=function(e){var t=o&&Math.abs(e.wheelDeltaY)>120||u&&Math.abs(e.wheelDeltaY)>3e3?960:8;e.wheelDelta!==undefined?e.wheelDeltaX!==undefined?(e.wheelX=-e.wheelDeltaX/t,e.wheelY=-e.wheelDeltaY/t):(e.wheelX=0,e.wheelY=-e.wheelDelta/t):e.axis&&e.axis==e.HORIZONTAL_AXIS?(e.wheelX=(e.detail||0)*5,e.wheelY=0):(e.wheelX=0,e.wheelY=(e.detail||0)*5),n(e)};t.addListener(e,"DOMMouseScroll",r),t.addListener(e,"mousewheel",r)},t.addMultiMouseDownListener=function(e,n,r,s){var o=0,u,a,f,l={2:"dblclick",3:"tripleclick",4:"quadclick"};t.addListener(e,"mousedown",function(e){if(t.getButton(e)!=0)o=0;else{var i=Math.abs(e.clientX-u)>5||Math.abs(e.clientY-a)>5;if(!f||i)o=0;o+=1,f&&clearTimeout(f),f=setTimeout(function(){f=null},n[o-1]||600)}o==1&&(u=e.clientX,a=e.clientY),r[s]("mousedown",e);if(o>4)o=0;else if(o>1)return r[s](l[o],e)}),i.isOldIE&&t.addListener(e,"dblclick",function(e){o=2,f&&clearTimeout(f),f=setTimeout(function(){f=null},n[o-1]||600),r[s]("mousedown",e),r[s](l[o],e)})},t.addCommandKeyListener=function(e,n){var r=t.addListener;if(i.isOldGecko||i.isOpera&&!("KeyboardEvent"in window)){var s=null;r(e,"keydown",function(e){s=e.keyCode}),r(e,"keypress",function(e){return f(n,e,s)})}else{var o=null;r(e,"keydown",function(e){return o=e.keyIdentifier||e.keyCode,f(n,e,e.keyCode)})}};if(window.postMessage&&!i.isOldIE){var l=1;t.nextTick=function(e,n){n=n||window;var r="zero-timeout-message-"+l;t.addListener(n,"message",function i(s){s.data==r&&(t.stopPropagation(s),t.removeListener(n,"message",i),e())}),n.postMessage(r,"*")}}else t.nextTick=function(e,t){t=t||window,window.setTimeout(e,0)}}),define("ace/lib/keys",["require","exports","module","ace/lib/oop"],function(e,t,n){var r=e("./oop"),i=function(){var e={MODIFIER_KEYS:{16:"Shift",17:"Ctrl",18:"Alt",224:"Meta"},KEY_MODS:{ctrl:1,alt:2,option:2,shift:4,meta:8,command:8},FUNCTION_KEYS:{8:"Backspace",9:"Tab",13:"Return",19:"Pause",27:"Esc",32:"Space",33:"PageUp",34:"PageDown",35:"End",36:"Home",37:"Left",38:"Up",39:"Right",40:"Down",44:"Print",45:"Insert",46:"Delete",96:"Numpad0",97:"Numpad1",98:"Numpad2",99:"Numpad3",100:"Numpad4",101:"Numpad5",102:"Numpad6",103:"Numpad7",104:"Numpad8",105:"Numpad9",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"Numlock",145:"Scrolllock"},PRINTABLE_KEYS:{32:" ",48:"0",49:"1",50:"2",51:"3",52:"4",53:"5",54:"6",55:"7",56:"8",57:"9",59:";",61:"=",65:"a",66:"b",67:"c",68:"d",69:"e",70:"f",71:"g",72:"h",73:"i",74:"j",75:"k",76:"l",77:"m",78:"n",79:"o",80:"p",81:"q",82:"r",83:"s",84:"t",85:"u",86:"v",87:"w",88:"x",89:"y",90:"z",107:"+",109:"-",110:".",188:",",190:".",191:"/",192:"`",219:"[",220:"\\",221:"]",222:"'"}};for(var t in e.FUNCTION_KEYS){var n=e.FUNCTION_KEYS[t].toUpperCase();e[n]=parseInt(t,10)}return r.mixin(e,e.MODIFIER_KEYS),r.mixin(e,e.PRINTABLE_KEYS),r.mixin(e,e.FUNCTION_KEYS),e}();r.mixin(t,i),t.keyCodeToString=function(e){return(i[e]||String.fromCharCode(e)).toLowerCase()}}),define("ace/lib/oop",["require","exports","module"],function(e,t,n){t.inherits=function(){var e=function(){};return function(t,n){e.prototype=n.prototype,t.super_=n.prototype,t.prototype=new e,t.prototype.constructor=t}}(),t.mixin=function(e,t){for(var n in t)e[n]=t[n]},t.implement=function(e,n){t.mixin(e,n)}}),define("ace/lib/useragent",["require","exports","module"],function(e,t,n){var r=(navigator.platform.match(/mac|win|linux/i)||["other"])[0].toLowerCase(),i=navigator.userAgent;t.isWin=r=="win",t.isMac=r=="mac",t.isLinux=r=="linux",t.isIE=navigator.appName=="Microsoft Internet Explorer"&&parseFloat(navigator.userAgent.match(/MSIE ([0-9]+[\.0-9]+)/)[1]),t.isOldIE=t.isIE&&t.isIE<9,t.isGecko=t.isMozilla=window.controllers&&window.navigator.product==="Gecko",t.isOldGecko=t.isGecko&&parseInt((navigator.userAgent.match(/rv\:(\d+)/)||[])[1],10)<4,t.isOpera=window.opera&&Object.prototype.toString.call(window.opera)=="[object Opera]",t.isWebKit=parseFloat(i.split("WebKit/")[1])||undefined,t.isChrome=parseFloat(i.split(" Chrome/")[1])||undefined,t.isAIR=i.indexOf("AdobeAIR")>=0,t.isIPad=i.indexOf("iPad")>=0,t.isTouchPad=i.indexOf("TouchPad")>=0,t.OS={LINUX:"LINUX",MAC:"MAC",WINDOWS:"WINDOWS"},t.getOS=function(){return t.isMac?t.OS.MAC:t.isLinux?t.OS.LINUX:t.OS.WINDOWS}}),define("ace/editor",["require","exports","module","ace/lib/fixoldbrowsers","ace/mode/markdown","ace/mode/html","ace/mode/javascript","ace/mode/css","ace/mode/svg","ace/mode/xml","ace/mode/c_cpp","ace/lib/oop","ace/lib/lang","ace/lib/useragent","ace/keyboard/textinput","ace/mouse/mouse_handler","ace/mouse/fold_handler","ace/keyboard/keybinding","ace/keyboard/emacs","ace/keyboard/vim","ace/keyboard/hash_handler","ace/edit_session","ace/search","ace/range","ace/lib/event_emitter","ace/commands/command_manager","ace/commands/default_commands","ace/mode/matching_brace_outdent"],function(e,t,n){e("./lib/fixoldbrowsers"),e("./mode/markdown"),e("./mode/html"),e("./mode/javascript"),e("./mode/css"),e("./mode/svg"),e("./mode/xml"),e("./mode/c_cpp");var r=e("./lib/oop"),i=e("./lib/lang"),s=e("./lib/useragent"),o=e("./keyboard/textinput").TextInput,u=e("./mouse/mouse_handler").MouseHandler,a=e("./mouse/fold_handler").FoldHandler,f=e("./keyboard/keybinding").KeyBinding,l=e("./keyboard/emacs").handler,c=e("./keyboard/vim").handler,h=e("./keyboard/hash_handler").HashHandler,p=e("./edit_session").EditSession,d=e("./search").Search,v=e("./range").Range,m=e("./lib/event_emitter").EventEmitter,g=e("./commands/command_manager").CommandManager,y=e("./commands/default_commands").commands;e("./mode/matching_brace_outdent");var b=function(e,t){var n=e.getContainerElement();this.container=n,this.renderer=e,this.commands=new g(s.isMac?"mac":"win",y),this.textInput=new o(e.getTextAreaContainer(),this),this.renderer.textarea=this.textInput.getElement(),this.keyBinding=new f(this),s.isIPad||(this.$mouseHandler=new u(this),new a(this)),this.$blockScrolling=0,this.$search=(new d).set({wrap:!0}),this.setSession(t||new p(""))};(function(){r.implement(this,m),this.setKeyboardHandler=function(e){this.keyBinding.setKeyboardHandler(e)},this.getKeyboardHandler=function(){return this.keyBinding.getKeyboardHandler()},this.setSession=function(e){if(this.session==e)return;if(this.session){var t=this.session;this.session.removeEventListener("change",this.$onDocumentChange),this.session.removeEventListener("changeMode",this.$onChangeMode),this.session.removeEventListener("tokenizerUpdate",this.$onTokenizerUpdate),this.session.removeEventListener("changeTabSize",this.$onChangeTabSize),this.session.removeEventListener("changeWrapLimit",this.$onChangeWrapLimit),this.session.removeEventListener("changeWrapMode",this.$onChangeWrapMode),this.session.removeEventListener("onChangeFold",this.$onChangeFold),this.session.removeEventListener("changeFrontMarker",this.$onChangeFrontMarker),this.session.removeEventListener("changeBackMarker",this.$onChangeBackMarker),this.session.removeEventListener("changeBreakpoint",this.$onChangeBreakpoint),this.session.removeEventListener("changeAnnotation",this.$onChangeAnnotation),this.session.removeEventListener("changeOverwrite",this.$onCursorChange),this.session.removeEventListener("changeScrollTop",this.$onScrollTopChange),this.session.removeEventListener("changeLeftTop",this.$onScrollLeftChange);var n=this.session.getSelection();n.removeEventListener("changeCursor",this.$onCursorChange),n.removeEventListener("changeSelection",this.$onSelectionChange)}this.session=e,this.$onDocumentChange=this.onDocumentChange.bind(this),e.addEventListener("change",this.$onDocumentChange),this.renderer.setSession(e),this.$onChangeMode=this.onChangeMode.bind(this),e.addEventListener("changeMode",this.$onChangeMode),this.$onTokenizerUpdate=this.onTokenizerUpdate.bind(this),e.addEventListener("tokenizerUpdate",this.$onTokenizerUpdate),this.$onChangeTabSize=this.renderer.onChangeTabSize.bind(this.renderer),e.addEventListener("changeTabSize",this.$onChangeTabSize),this.$onChangeWrapLimit=this.onChangeWrapLimit.bind(this),e.addEventListener("changeWrapLimit",this.$onChangeWrapLimit),this.$onChangeWrapMode=this.onChangeWrapMode.bind(this),e.addEventListener("changeWrapMode",this.$onChangeWrapMode),this.$onChangeFold=this.onChangeFold.bind(this),e.addEventListener("changeFold",this.$onChangeFold),this.$onChangeFrontMarker=this.onChangeFrontMarker.bind(this),this.session.addEventListener("changeFrontMarker",this.$onChangeFrontMarker),this.$onChangeBackMarker=this.onChangeBackMarker.bind(this),this.session.addEventListener("changeBackMarker",this.$onChangeBackMarker),this.$onChangeBreakpoint=this.onChangeBreakpoint.bind(this),this.session.addEventListener("changeBreakpoint",this.$onChangeBreakpoint),this.$onChangeAnnotation=this.onChangeAnnotation.bind(this),this.session.addEventListener("changeAnnotation",this.$onChangeAnnotation),this.$onCursorChange=this.onCursorChange.bind(this),this.session.addEventListener("changeOverwrite",this.$onCursorChange),this.$onScrollTopChange=this.onScrollTopChange.bind(this),this.session.addEventListener("changeScrollTop",this.$onScrollTopChange),this.$onScrollLeftChange=this.onScrollLeftChange.bind(this),this.session.addEventListener("changeScrollLeft",this.$onScrollLeftChange),this.selection=e.getSelection(),this.selection.addEventListener("changeCursor",this.$onCursorChange),this.$onSelectionChange=this.onSelectionChange.bind(this),this.selection.addEventListener("changeSelection",this.$onSelectionChange),this.onChangeMode(),this.$blockScrolling+=1,this.onCursorChange(),this.$blockScrolling-=1,this.onScrollTopChange(),this.onScrollLeftChange(),this.onSelectionChange(),this.onChangeFrontMarker(),this.onChangeBackMarker(),this.onChangeBreakpoint(),this.onChangeAnnotation(),this.session.getUseWrapMode()&&this.renderer.adjustWrapLimit(),this.renderer.updateFull(),this._emit("changeSession",{session:e,oldSession:t})},this.getSession=function(){return this.session},this.setValue=function(e,t){return this.session.doc.setValue(e),t?t==1?this.navigateFileEnd():t==-1&&this.navigateFileStart():this.selectAll(),e},this.getValue=function(){return this.session.getValue()},this.getSelection=function(){return this.selection},this.resize=function(e){this.renderer.onResize(e)},this.setTheme=function(e){this.renderer.setTheme(e)},this.getTheme=function(){return this.renderer.getTheme()},this.setStyle=function(e){this.renderer.setStyle(e)},this.unsetStyle=function(e){this.renderer.unsetStyle(e)},this.setFontSize=function(e){this.container.style.fontSize=e,this.renderer.updateFontSize()},this.$highlightBrackets=function(){this.session.$bracketHighlight&&(this.session.removeMarker(this.session.$bracketHighlight),this.session.$bracketHighlight=null);if(this.$highlightPending)return;var e=this;this.$highlightPending=!0,setTimeout(function(){e.$highlightPending=!1;var t=e.session.findMatchingBracket(e.getCursorPosition());if(t){var n=new v(t.row,t.column,t.row,t.column+1);e.session.$bracketHighlight=e.session.addMarker(n,"ace_bracket","text")}},10)},this.focus=function(){var e=this;setTimeout(function(){e.textInput.focus()}),this.textInput.focus()},this.isFocused=function(){return this.textInput.isFocused()},this.blur=function(){this.textInput.blur()},this.onFocus=function(){if(this.$isFocused)return;this.$isFocused=!0,this.renderer.showCursor(),this.renderer.visualizeFocus(),this._emit("focus")},this.onBlur=function(){if(!this.$isFocused)return;this.$isFocused=!1,this.renderer.hideCursor(),this.renderer.visualizeBlur(),this._emit("blur")},this.$cursorChange=function(){this.renderer.updateCursor()},this.onDocumentChange=function(e){var t=e.data,n=t.range,r;n.start.row==n.end.row&&t.action!="insertLines"&&t.action!="removeLines"?r=n.end.row:r=Infinity,this.renderer.updateLines(n.start.row,r),this._emit("change",e),this.$cursorChange()},this.onTokenizerUpdate=function(e){var t=e.data;this.renderer.updateLines(t.first,t.last)},this.onScrollTopChange=function(){this.renderer.scrollToY(this.session.getScrollTop())},this.onScrollLeftChange=function(){this.renderer.scrollToX(this.session.getScrollLeft())},this.onCursorChange=function(){this.$cursorChange(),this.$blockScrolling||this.renderer.scrollCursorIntoView(),this.$highlightBrackets(),this.$updateHighlightActiveLine()},this.$updateHighlightActiveLine=function(){var e=this.getSession();e.$highlightLineMarker&&e.removeMarker(e.$highlightLineMarker),e.$highlightLineMarker=null;if(this.$highlightActiveLine){var t=this.getCursorPosition(),n=this.session.getFoldLine(t.row);if(this.getSelectionStyle()!="line"||!this.selection.isMultiLine()){var r;n?r=new v(n.start.row,0,n.end.row+1,0):r=new v(t.row,0,t.row+1,0),e.$highlightLineMarker=e.addMarker(r,"ace_active_line","background")}}},this.onSelectionChange=function(e){var t=this.session;t.$selectionMarker&&t.removeMarker(t.$selectionMarker),t.$selectionMarker=null;if(!this.selection.isEmpty()){var n=this.selection.getRange(),r=this.getSelectionStyle();t.$selectionMarker=t.addMarker(n,"ace_selection",r)}else this.$updateHighlightActiveLine();var i=this.$highlightSelectedWord&&this.$getSelectionHighLightRegexp();this.session.highlight(i)},this.$getSelectionHighLightRegexp=function(){var e=this.session,t=this.getSelectionRange();if(t.isEmpty()||t.isMultiLine())return;var n=t.start.column-1,r=t.end.column+1,i=e.getLine(t.start.row),s=i.length,o=i.substring(Math.max(n,0),Math.min(r,s));if(n>=0&&/^[\w\d]/.test(o)||r<=s&&/[\w\d]$/.test(o))return;o=i.substring(t.start.column,t.end.column);if(!/^[\w\d]+$/.test(o))return;var u=this.$search.$assembleRegExp({wholeWord:!0,caseSensitive:!0,needle:o});return u},this.onChangeFrontMarker=function(){this.renderer.updateFrontMarkers()},this.onChangeBackMarker=function(){this.renderer.updateBackMarkers()},this.onChangeBreakpoint=function(){this.renderer.updateBreakpoints()},this.onChangeAnnotation=function(){this.renderer.setAnnotations(this.session.getAnnotations())},this.onChangeMode=function(){this.renderer.updateText()},this.onChangeWrapLimit=function(){this.renderer.updateFull()},this.onChangeWrapMode=function(){this.renderer.onResize(!0)},this.onChangeFold=function(){this.$updateHighlightActiveLine(),this.renderer.updateFull()},this.getCopyText=function(){var e="";return this.selection.isEmpty()||(e=this.session.getTextRange(this.getSelectionRange())),this._emit("copy",e),e},this.onCopy=function(){this.commands.exec("copy",this)},this.onCut=function(){this.commands.exec("cut",this)},this.onPaste=function(e){if(this.$readOnly)return;this._emit("paste",e),this.insert(e)},this.insert=function(e){var t=this.session,n=t.getMode(),r=this.getCursorPosition();if(this.getBehavioursEnabled()){var i=n.transformAction(t.getState(r.row),"insertion",this,t,e);i&&(e=i.text)}e=e.replace("	",this.session.getTabString());if(!this.selection.isEmpty())r=this.session.remove(this.getSelectionRange()),this.clearSelection();else if(this.session.getOverwrite()){var s=new v.fromPoints(r,r);s.end.column+=e.length,this.session.remove(s)}this.clearSelection();var o=r.column,u=t.getState(r.row),a=n.checkOutdent(u,t.getLine(r.row),e),f=t.getLine(r.row),l=n.getNextLineIndent(u,f.slice(0,r.column),t.getTabString(),this.session.getTabSize(),r.row),c=t.insert(r,e);i&&i.selection&&(i.selection.length==2?this.selection.setSelectionRange(new v(r.row,o+i.selection[0],r.row,o+i.selection[1])):this.selection.setSelectionRange(new v(r.row+i.selection[0],i.selection[1],r.row+i.selection[2],i.selection[3])));var u=t.getState(r.row);if(t.getDocument().isNewLine(e)){this.moveCursorTo(r.row+1,0),r=this.getCursorPosition();var h=t.getTabSize(),p=Number.MAX_VALUE;for(var d=r.row;d<=c.row;++d){var m=0;f=t.getLine(d);for(var g=0;g<f.length;++g)if(f.charAt(g)=="	")m+=h;else{if(f.charAt(g)!=" ")break;m+=1}/[^\s]/.test(f)&&(p=Math.min(m,p))}for(var d=r.row;d<=c.row;++d){var y=p;f=t.getLine(d);for(var g=0;g<f.length&&y>0;++g)f.charAt(g)=="	"?y-=h:f.charAt(g)==" "&&(y-=1);t.remove(new v(d,0,d,g))}t.indentRows(r.row,c.row,l)}a&&n.autoOutdent(u,t,r.row)},this.onTextInput=function(e){this.keyBinding.onTextInput(e)},this.onCommandKey=function(e,t,n){this.keyBinding.onCommandKey(e,t,n)},this.setOverwrite=function(e){this.session.setOverwrite(e)},this.getOverwrite=function(){return this.session.getOverwrite()},this.toggleOverwrite=function(){this.session.toggleOverwrite()},this.setScrollSpeed=function(e){this.$mouseHandler.setScrollSpeed(e)},this.getScrollSpeed=function(){return this.$mouseHandler.getScrollSpeed()},this.setDragDelay=function(e){this.$mouseHandler.setDragDelay(e)},this.getDragDelay=function(){return this.$mouseHandler.getDragDelay()},this.$selectionStyle="line",this.setSelectionStyle=function(e){if(this.$selectionStyle==e)return;this.$selectionStyle=e,this.onSelectionChange(),this._emit("changeSelectionStyle",{data:e})},this.getSelectionStyle=function(){return this.$selectionStyle},this.$highlightActiveLine=!0,this.setHighlightActiveLine=function(e){if(this.$highlightActiveLine==e)return;this.$highlightActiveLine=e,this.$updateHighlightActiveLine()},this.getHighlightActiveLine=function(){return this.$highlightActiveLine},this.$highlightGutterLine=!0,this.setHighlightGutterLine=function(e){if(this.$highlightGutterLine==e)return;this.renderer.setHighlightGutterLine(e),this.$highlightGutterLine=e},this.getHighlightGutterLine=function(){return this.$highlightGutterLine},this.$highlightSelectedWord=!0,this.setHighlightSelectedWord=function(e){if(this.$highlightSelectedWord==e)return;this.$highlightSelectedWord=e,this.$onSelectionChange()},this.getHighlightSelectedWord=function(){return this.$highlightSelectedWord},this.setAnimatedScroll=function(e){this.renderer.setAnimatedScroll(e)},this.getAnimatedScroll=function(){return this.renderer.getAnimatedScroll()},this.setShowInvisibles=function(e){this.renderer.setShowInvisibles(e)},this.getShowInvisibles=function(){return this.renderer.getShowInvisibles()},this.setDisplayIndentGuides=function(e){this.renderer.setDisplayIndentGuides(e)},this.getDisplayIndentGuides=function(){return this.renderer.getDisplayIndentGuides()},this.setShowPrintMargin=function(e){this.renderer.setShowPrintMargin(e)},this.getShowPrintMargin=function(){return this.renderer.getShowPrintMargin()},this.setPrintMarginColumn=function(e){this.renderer.setPrintMarginColumn(e)},this.getPrintMarginColumn=function(){return this.renderer.getPrintMarginColumn()},this.$readOnly=!1,this.setReadOnly=function(e){this.$readOnly=e},this.getReadOnly=function(){return this.$readOnly},this.$modeBehaviours=!0,this.setBehavioursEnabled=function(e){this.$modeBehaviours=e},this.getBehavioursEnabled=function(){return this.$modeBehaviours},this.setShowFoldWidgets=function(e){var t=this.renderer.$gutterLayer;if(t.getShowFoldWidgets()==e)return;this.renderer.$gutterLayer.setShowFoldWidgets(e),this.$showFoldWidgets=e,this.renderer.updateFull()},this.getShowFoldWidgets=function(){return this.renderer.$gutterLayer.getShowFoldWidgets()},this.setFadeFoldWidgets=function(e){this.renderer.setFadeFoldWidgets(e)},this.getFadeFoldWidgets=function(){return this.renderer.getFadeFoldWidgets()},this.remove=function(e){this.selection.isEmpty()&&(e=="left"?this.selection.selectLeft():this.selection.selectRight());var t=this.getSelectionRange();if(this.getBehavioursEnabled()){var n=this.session,r=n.getState(t.start.row),i=n.getMode().transformAction(r,"deletion",this,n,t);i&&(t=i)}this.session.remove(t),this.clearSelection()},this.removeWordRight=function(){this.selection.isEmpty()&&this.selection.selectWordRight(),this.session.remove(this.getSelectionRange()),this.clearSelection()},this.removeWordLeft=function(){this.selection.isEmpty()&&this.selection.selectWordLeft(),this.session.remove(this.getSelectionRange()),this.clearSelection()},this.removeToLineStart=function(){this.selection.isEmpty()&&this.selection.selectLineStart(),this.session.remove(this.getSelectionRange()),this.clearSelection()},this.removeToLineEnd=function(){this.selection.isEmpty()&&this.selection.selectLineEnd();var e=this.getSelectionRange();e.start.column==e.end.column&&e.start.row==e.end.row&&(e.end.column=0,e.end.row++),this.session.remove(e),this.clearSelection()},this.splitLine=function(){this.selection.isEmpty()||(this.session.remove(this.getSelectionRange()),this.clearSelection());var e=this.getCursorPosition();this.insert("\n"),this.moveCursorToPosition(e)},this.transposeLetters=function(){if(!this.selection.isEmpty())return;var e=this.getCursorPosition(),t=e.column;if(t===0)return;var n=this.session.getLine(e.row),r,i;t<n.length?(r=n.charAt(t)+n.charAt(t-1),i=new v(e.row,t-1,e.row,t+1)):(r=n.charAt(t-1)+n.charAt(t-2),i=new v(e.row,t-2,e.row,t)),this.session.replace(i,r)},this.toLowerCase=function(){var e=this.getSelectionRange();this.selection.isEmpty()&&this.selection.selectWord();var t=this.getSelectionRange(),n=this.session.getTextRange(t);this.session.replace(t,n.toLowerCase()),this.selection.setSelectionRange(e)},this.toUpperCase=function(){var e=this.getSelectionRange();this.selection.isEmpty()&&this.selection.selectWord();var t=this.getSelectionRange(),n=this.session.getTextRange(t);this.session.replace(t,n.toUpperCase()),this.selection.setSelectionRange(e)},this.indent=function(){var e=this.session,t=this.getSelectionRange();if(!(t.start.row<t.end.row||t.start.column<t.end.column)){var r;if(this.session.getUseSoftTabs()){var s=e.getTabSize(),o=this.getCursorPosition(),u=e.documentToScreenColumn(o.row,o.column),a=s-u%s;r=i.stringRepeat(" ",a)}else r="	";return this.insert(r)}var n=this.$getSelectedRows();e.indentRows(n.first,n.last,"	")},this.blockOutdent=function(){var e=this.session.getSelection();this.session.outdentRows(e.getRange())},this.toggleCommentLines=function(){var e=this.session.getState(this.getCursorPosition().row),t=this.$getSelectedRows();this.session.getMode().toggleCommentLines(e,this.session,t.first,t.last)},this.removeLines=function(){var e=this.$getSelectedRows(),t;e.first===0||e.last+1<this.session.getLength()?t=new v(e.first,0,e.last+1,0):t=new v(e.first-1,this.session.getLine(e.first-1).length,e.last,this.session.getLine(e.last).length),this.session.remove(t),this.clearSelection()},this.duplicateSelection=function(){var e=this.selection,t=this.session,n=e.getRange();if(n.isEmpty()){var r=n.start.row;t.duplicateLines(r,r)}else{var i=e.isBackwards(),s=e.isBackwards()?n.start:n.end,o=t.insert(s,t.getTextRange(n),!1);n.start=s,n.end=o,e.setSelectionRange(n,i)}},this.moveLinesDown=function(){this.$moveLines(function(e,t){return this.session.moveLinesDown(e,t)})},this.moveLinesUp=function(){this.$moveLines(function(e,t){return this.session.moveLinesUp(e,t)})},this.moveText=function(e,t){return this.$readOnly?null:this.session.moveText(e,t)},this.copyLinesUp=function(){this.$moveLines(function(e,t){return this.session.duplicateLines(e,t),0})},this.copyLinesDown=function(){this.$moveLines(function(e,t){return this.session.duplicateLines(e,t)})},this.$moveLines=function(e){var t=this.$getSelectedRows(),n=this.selection;if(!n.isMultiLine())var r=n.getRange(),i=n.isBackwards();var s=e.call(this,t.first,t.last);r?(r.start.row+=s,r.end.row+=s,n.setSelectionRange(r,i)):(n.setSelectionAnchor(t.last+s+1,0),n.$moveSelection(function(){n.moveCursorTo(t.first+s,0)}))},this.$getSelectedRows=function(){var e=this.getSelectionRange().collapseRows();return{first:e.start.row,last:e.end.row}},this.onCompositionStart=function(e){this.renderer.showComposition(this.getCursorPosition())},this.onCompositionUpdate=function(e){this.renderer.setCompositionText(e)},this.onCompositionEnd=function(){this.renderer.hideComposition()},this.getFirstVisibleRow=function(){return this.renderer.getFirstVisibleRow()},this.getLastVisibleRow=function(){return this.renderer.getLastVisibleRow()},this.isRowVisible=function(e){return e>=this.getFirstVisibleRow()&&e<=this.getLastVisibleRow()},this.isRowFullyVisible=function(e){return e>=this.renderer.getFirstFullyVisibleRow()&&e<=this.renderer.getLastFullyVisibleRow()},this.$getVisibleRowCount=function(){return this.renderer.getScrollBottomRow()-this.renderer.getScrollTopRow()+1},this.$moveByPage=function(e,t){var n=this.renderer,r=this.renderer.layerConfig,i=e*Math.floor(r.height/r.lineHeight);this.$blockScrolling++,t==1?this.selection.$moveSelection(function(){this.moveCursorBy(i,0)}):t==0&&(this.selection.moveCursorBy(i,0),this.selection.clearSelection()),this.$blockScrolling--;var s=n.scrollTop;n.scrollBy(0,i*r.lineHeight),t!=null&&n.scrollCursorIntoView(null,.5),n.animateScrolling(s)},this.selectPageDown=function(){this.$moveByPage(1,!0)},this.selectPageUp=function(){this.$moveByPage(-1,!0)},this.gotoPageDown=function(){this.$moveByPage(1,!1)},this.gotoPageUp=function(){this.$moveByPage(-1,!1)},this.scrollPageDown=function(){this.$moveByPage(1)},this.scrollPageUp=function(){this.$moveByPage(-1)},this.scrollToRow=function(e){this.renderer.scrollToRow(e)},this.scrollToLine=function(e,t,n,r){this.renderer.scrollToLine(e,t,n,r)},this.centerSelection=function(){var e=this.getSelectionRange(),t={row:Math.floor(e.start.row+(e.end.row-e.start.row)/2),column:Math.floor(e.start.column+(e.end.column-e.start.column)/2)};this.renderer.alignCursor(t,.5)},this.getCursorPosition=function(){return this.selection.getCursor()},this.getCursorPositionScreen=function(){return this.session.documentToScreenPosition(this.getCursorPosition())},this.getSelectionRange=function(){return this.selection.getRange()},this.selectAll=function(){this.$blockScrolling+=1,this.selection.selectAll(),this.$blockScrolling-=1},this.clearSelection=function(){this.selection.clearSelection()},this.moveCursorTo=function(e,t){this.selection.moveCursorTo(e,t)},this.moveCursorToPosition=function(e){this.selection.moveCursorToPosition(e)},this.jumpToMatching=function(e){var t=this.getCursorPosition(),n=this.session.getBracketRange(t);if(!n){n=this.find({needle:/[{}()\[\]]/g,preventScroll:!0,start:{row:t.row,column:t.column-1}});if(!n)return;var r=n.start;r.row==t.row&&Math.abs(r.column-t.column)<2&&(n=this.session.getBracketRange(r))}r=n&&n.cursor||r,r&&(e?n&&n.isEqual(this.getSelectionRange())?this.clearSelection():this.selection.selectTo(r.row,r.column):(this.clearSelection(),this.moveCursorTo(r.row,r.column)))},this.gotoLine=function(e,t,n){this.selection.clearSelection(),this.session.unfold({row:e-1,column:t||0}),this.$blockScrolling+=1,this.moveCursorTo(e-1,t||0),this.$blockScrolling-=1,this.isRowFullyVisible(e-1)||this.scrollToLine(e-1,!0,n)},this.navigateTo=function(e,t){this.clearSelection(),this.moveCursorTo(e,t)},this.navigateUp=function(e){this.selection.clearSelection(),e=e||1,this.selection.moveCursorBy(-e,0)},this.navigateDown=function(e){this.selection.clearSelection(),e=e||1,this.selection.moveCursorBy(e,0)},this.navigateLeft=function(e){if(!this.selection.isEmpty()){var t=this.getSelectionRange().start;this.moveCursorToPosition(t)}else{e=e||1;while(e--)this.selection.moveCursorLeft()}this.clearSelection()},this.navigateRight=function(e){if(!this.selection.isEmpty()){var t=this.getSelectionRange().end;this.moveCursorToPosition(t)}else{e=e||1;while(e--)this.selection.moveCursorRight()}this.clearSelection()},this.navigateLineStart=function(){this.selection.moveCursorLineStart(),this.clearSelection()},this.navigateLineEnd=function(){this.selection.moveCursorLineEnd(),this.clearSelection()},this.navigateFileEnd=function(){var e=this.renderer.scrollTop;this.selection.moveCursorFileEnd(),this.clearSelection(),this.renderer.animateScrolling(e)},this.navigateFileStart=function(){var e=this.renderer.scrollTop;this.selection.moveCursorFileStart(),this.clearSelection(),this.renderer.animateScrolling(e)},this.navigateWordRight=function(){this.selection.moveCursorWordRight(),this.clearSelection()},this.navigateWordLeft=function(){this.selection.moveCursorWordLeft(),this.clearSelection()},this.replace=function(e,t){t&&this.$search.set(t);var n=this.$search.find(this.session),r=0;return n?(this.$tryReplace(n,e)&&(r=1),n!==null&&(this.selection.setSelectionRange(n),this.renderer.scrollSelectionIntoView(n.start,n.end)),r):r},this.replaceAll=function(e,t){t&&this.$search.set(t);var n=this.$search.findAll(this.session),r=0;if(!n.length)return r;this.$blockScrolling+=1;var i=this.getSelectionRange();this.clearSelection(),this.selection.moveCursorTo(0,0);for(var s=n.length-1;s>=0;--s)this.$tryReplace(n[s],e)&&r++;return this.selection.setSelectionRange(i),this.$blockScrolling-=1,r},this.$tryReplace=function(e,t){var n=this.session.getTextRange(e);return t=this.$search.replace(n,t),t!==null?(e.end=this.session.replace(e,t),e):null},this.getLastSearchOptions=function(){return this.$search.getOptions()},this.find=function(e,t,n){t||(t={}),typeof e=="string"||e instanceof RegExp?t.needle=e:typeof e=="object"&&r.mixin(t,e);var i=this.selection.getRange();t.needle==null&&(e=this.session.getTextRange(i)||this.$search.$options.needle,e||(i=this.session.getWordRange(i.start.row,i.start.column),e=this.session.getTextRange(i)),this.$search.set({needle:e})),this.$search.set(t),t.start||this.$search.set({start:i});var s=this.$search.find(this.session);if(t.preventScroll)return s;if(s)return this.revealRange(s,n),s;t.backwards?i.start=i.end:i.end=i.start,this.selection.setRange(i)},this.findNext=function(e,t){this.find({skipCurrent:!0,backwards:!1},e,t)},this.findPrevious=function(e,t){this.find(e,{skipCurrent:!0,backwards:!0},t)},this.revealRange=function(e,t){this.$blockScrolling+=1,this.session.unfold(e),this.selection.setSelectionRange(e),this.$blockScrolling-=1;var n=this.renderer.scrollTop;this.renderer.scrollSelectionIntoView(e.start,e.end,.5),t!=0&&this.renderer.animateScrolling(n)},this.undo=function(){this.$blockScrolling++,this.session.getUndoManager().undo(),this.$blockScrolling--,this.renderer.scrollCursorIntoView(null,.5)},this.redo=function(){this.$blockScrolling++,this.session.getUndoManager().redo(),this.$blockScrolling--,this.renderer.scrollCursorIntoView(null,.5)},this.destroy=function(){this.renderer.destroy()}}).call(b.prototype),t.Editor=b}),define("ace/mode/markdown",["require","exports","module","ace/lib/oop","ace/mode/text","ace/mode/javascript","ace/mode/xml","ace/mode/html","ace/tokenizer","ace/mode/markdown_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("./javascript").Mode,o=e("./xml").Mode,u=e("./html").Mode,a=e("../tokenizer").Tokenizer,f=e("./markdown_highlight_rules").MarkdownHighlightRules,l=function(){var e=new f;this.$tokenizer=new a(e.getRules()),this.$embeds=e.getEmbeds(),this.createModeDelegates({"js-":s,"xml-":o,"html-":u})};r.inherits(l,i),function(){this.getNextLineIndent=function(e,t,n){if(e=="listblock"){var r=/^((?:.+)?)([-+*][ ]+)/.exec(t);return r?(new Array(r[1].length+1)).join(" ")+r[2]:""}return this.$getIndent(t)}}.call(l.prototype),t.Mode=l}),define("ace/mode/text",["require","exports","module","ace/tokenizer","ace/mode/text_highlight_rules","ace/mode/behaviour","ace/unicode"],function(e,t,n){var r=e("../tokenizer").Tokenizer,i=e("./text_highlight_rules").TextHighlightRules,s=e("./behaviour").Behaviour,o=e("../unicode"),u=function(){this.$tokenizer=new r((new i).getRules()),this.$behaviour=new s};(function(){this.tokenRe=new RegExp("^["+o.packages.L+o.packages.Mn+o.packages.Mc+o.packages.Nd+o.packages.Pc+"\\$_]+","g"),this.nonTokenRe=new RegExp("^(?:[^"+o.packages.L+o.packages.Mn+o.packages.Mc+o.packages.Nd+o.packages.Pc+"\\$_]|s])+","g"),this.getTokenizer=function(){return this.$tokenizer},this.toggleCommentLines=function(e,t,n,r){},this.getNextLineIndent=function(e,t,n){return""},this.checkOutdent=function(e,t,n){return!1},this.autoOutdent=function(e,t,n){},this.$getIndent=function(e){var t=e.match(/^(\s+)/);return t?t[1]:""},this.createWorker=function(e){return null},this.createModeDelegates=function(e){if(!this.$embeds)return;this.$modes={};for(var t=0;t<this.$embeds.length;t++)e[this.$embeds[t]]&&(this.$modes[this.$embeds[t]]=new e[this.$embeds[t]]);var n=["toggleCommentLines","getNextLineIndent","checkOutdent","autoOutdent","transformAction"];for(var t=0;t<n.length;t++)(function(e){var r=n[t],i=e[r];e[n[t]]=function(){return this.$delegator(r,arguments,i)}})(this)},this.$delegator=function(e,t,n){var r=t[0];for(var i=0;i<this.$embeds.length;i++){if(!this.$modes[this.$embeds[i]])continue;var s=r.split(this.$embeds[i]);if(!s[0]&&s[1]){t[0]=s[1];var o=this.$modes[this.$embeds[i]];return o[e].apply(o,t)}}var u=n.apply(this,t);return n?u:undefined},this.transformAction=function(e,t,n,r,i){if(this.$behaviour){var s=this.$behaviour.getBehaviours();for(var o in s)if(s[o][t]){var u=s[o][t].apply(this,arguments);if(u)return u}}}}).call(u.prototype),t.Mode=u}),define("ace/tokenizer",["require","exports","module"],function(e,t,n){var r=function(e,t){t=t?"g"+t:"g",this.rules=e,this.regExps={},this.matchMappings={};for(var n in this.rules){var r=this.rules[n],i=r,s=[],o=0,u=this.matchMappings[n]={};for(var a=0;a<i.length;a++){i[a].regex instanceof RegExp&&(i[a].regex=i[a].regex.toString().slice(1,-1));var f=(new RegExp("(?:("+i[a].regex+")|(.))")).exec("a").length-2,l=i[a].regex.replace(/\\([0-9]+)/g,function(e,t){return"\\"+(parseInt(t,10)+o+1)});if(f>1&&i[a].token.length!==f-1)throw new Error("Matching groups and length of the token array don't match in rule #"+a+" of state "+n);u[o]={rule:a,len:f},o+=f,s.push(l)}this.regExps[n]=new RegExp("(?:("+s.join(")|(")+")|(.))",t)}};(function(){this.getLineTokens=function(e,t){var n=t||"start",r=this.rules[n],i=this.matchMappings[n],s=this.regExps[n];s.lastIndex=0;var o,u=[],a=0,f={type:null,value:""};while(o=s.exec(e)){var l="text",c=null,h=[o[0]];for(var p=0;p<o.length-2;p++){if(o[p+1]===undefined)continue;c=r[i[p].rule],i[p].len>1&&(h=o.slice(p+2,p+1+i[p].len)),typeof c.token=="function"?l=c.token.apply(this,h):l=c.token,c.next&&(n=c.next,r=this.rules[n],i=this.matchMappings[n],a=s.lastIndex,s=this.regExps[n],s.lastIndex=a);break}if(h[0]){typeof l=="string"&&(h=[h.join("")],l=[l]);for(var p=0;p<h.length;p++){if(!h[p])continue;(!c||c.merge||l[p]==="text")&&f.type===l[p]?f.value+=h[p]:(f.type&&u.push(f),f={type:l[p],value:h[p],column:o.index})}}if(a==e.length)break;a=s.lastIndex}return f.type&&u.push(f),{tokens:u,state:n}}}).call(r.prototype),t.Tokenizer=r}),define("ace/mode/text_highlight_rules",["require","exports","module","ace/lib/lang"],function(e,t,n){var r=e("../lib/lang"),i=function(){this.$rules={start:[{token:"empty_line",regex:"^$"},{token:"text",regex:".+"}]}};(function(){this.addRules=function(e,t){for(var n in e){var r=e[n];for(var i=0;i<r.length;i++){var s=r[i];s.next&&(s.next=t+s.next)}this.$rules[t+n]=r}},this.getRules=function(){return this.$rules},this.embedRules=function(e,t,n,i){var s=(new e).getRules();if(i)for(var o=0;o<i.length;o++)i[o]=t+i[o];else{i=[];for(var u in s)i.push(t+u)}this.addRules(s,t);for(var o=0;o<i.length;o++)Array.prototype.unshift.apply(this.$rules[i[o]],r.deepCopy(n));this.$embeds||(this.$embeds=[]),this.$embeds.push(t)},this.getEmbeds=function(){return this.$embeds}}).call(i.prototype),t.TextHighlightRules=i}),define("ace/lib/lang",["require","exports","module"],function(e,t,n){t.stringReverse=function(e){return e.split("").reverse().join("")},t.stringRepeat=function(e,t){return(new Array(t+1)).join(e)};var r=/^\s\s*/,i=/\s\s*$/;t.stringTrimLeft=function(e){return e.replace(r,"")},t.stringTrimRight=function(e){return e.replace(i,"")},t.copyObject=function(e){var t={};for(var n in e)t[n]=e[n];return t},t.copyArray=function(e){var t=[];for(var n=0,r=e.length;n<r;n++)e[n]&&typeof e[n]=="object"?t[n]=this.copyObject(e[n]):t[n]=e[n];return t},t.deepCopy=function(e){if(typeof e!="object")return e;var t=e.constructor();for(var n in e)typeof e[n]=="object"?t[n]=this.deepCopy(e[n]):t[n]=e[n];return t},t.arrayToMap=function(e){var t={};for(var n=0;n<e.length;n++)t[e[n]]=1;return t},t.arrayRemove=function(e,t){for(var n=0;n<=e.length;n++)t===e[n]&&e.splice(n,1)},t.escapeRegExp=function(e){return e.replace(/([.*+?^${}()|[\]\/\\])/g,"\\$1")},t.getMatchOffsets=function(e,t){var n=[];return e.replace(t,function(e){n.push({offset:arguments[arguments.length-2],length:e.length})}),n},t.deferredCall=function(e){var t=null,n=function(){t=null,e()},r=function(e){return r.cancel(),t=setTimeout(n,e||0),r};return r.schedule=r,r.call=function(){return this.cancel(),e(),r},r.cancel=function(){return clearTimeout(t),t=null,r},r}}),define("ace/mode/behaviour",["require","exports","module"],function(e,t,n){var r=function(){this.$behaviours={}};(function(){this.add=function(e,t,n){switch(undefined){case this.$behaviours:this.$behaviours={};case this.$behaviours[e]:this.$behaviours[e]={}}this.$behaviours[e][t]=n},this.addBehaviours=function(e){for(var t in e)for(var n in e[t])this.add(t,n,e[t][n])},this.remove=function(e){this.$behaviours&&this.$behaviours[e]&&delete this.$behaviours[e]},this.inherit=function(e,t){if(typeof e=="function")var n=(new e).getBehaviours(t);else var n=e.getBehaviours(t);this.addBehaviours(n)},this.getBehaviours=function(e){if(!e)return this.$behaviours;var t={};for(var n=0;n<e.length;n++)this.$behaviours[e[n]]&&(t[e[n]]=this.$behaviours[e[n]]);return t}}).call(r.prototype),t.Behaviour=r}),define("ace/unicode",["require","exports","module"],function(e,t,n){function r(e){var n=/\w{4}/g;for(var r in e)t.packages[r]=e[r].replace(n,"\\u$&")}t.packages={},r({L:"0041-005A0061-007A00AA00B500BA00C0-00D600D8-00F600F8-02C102C6-02D102E0-02E402EC02EE0370-037403760377037A-037D03860388-038A038C038E-03A103A3-03F503F7-0481048A-05250531-055605590561-058705D0-05EA05F0-05F20621-064A066E066F0671-06D306D506E506E606EE06EF06FA-06FC06FF07100712-072F074D-07A507B107CA-07EA07F407F507FA0800-0815081A082408280904-0939093D09500958-0961097109720979-097F0985-098C098F09900993-09A809AA-09B009B209B6-09B909BD09CE09DC09DD09DF-09E109F009F10A05-0A0A0A0F0A100A13-0A280A2A-0A300A320A330A350A360A380A390A59-0A5C0A5E0A72-0A740A85-0A8D0A8F-0A910A93-0AA80AAA-0AB00AB20AB30AB5-0AB90ABD0AD00AE00AE10B05-0B0C0B0F0B100B13-0B280B2A-0B300B320B330B35-0B390B3D0B5C0B5D0B5F-0B610B710B830B85-0B8A0B8E-0B900B92-0B950B990B9A0B9C0B9E0B9F0BA30BA40BA8-0BAA0BAE-0BB90BD00C05-0C0C0C0E-0C100C12-0C280C2A-0C330C35-0C390C3D0C580C590C600C610C85-0C8C0C8E-0C900C92-0CA80CAA-0CB30CB5-0CB90CBD0CDE0CE00CE10D05-0D0C0D0E-0D100D12-0D280D2A-0D390D3D0D600D610D7A-0D7F0D85-0D960D9A-0DB10DB3-0DBB0DBD0DC0-0DC60E01-0E300E320E330E40-0E460E810E820E840E870E880E8A0E8D0E94-0E970E99-0E9F0EA1-0EA30EA50EA70EAA0EAB0EAD-0EB00EB20EB30EBD0EC0-0EC40EC60EDC0EDD0F000F40-0F470F49-0F6C0F88-0F8B1000-102A103F1050-1055105A-105D106110651066106E-10701075-1081108E10A0-10C510D0-10FA10FC1100-1248124A-124D1250-12561258125A-125D1260-1288128A-128D1290-12B012B2-12B512B8-12BE12C012C2-12C512C8-12D612D8-13101312-13151318-135A1380-138F13A0-13F41401-166C166F-167F1681-169A16A0-16EA1700-170C170E-17111720-17311740-17511760-176C176E-17701780-17B317D717DC1820-18771880-18A818AA18B0-18F51900-191C1950-196D1970-19741980-19AB19C1-19C71A00-1A161A20-1A541AA71B05-1B331B45-1B4B1B83-1BA01BAE1BAF1C00-1C231C4D-1C4F1C5A-1C7D1CE9-1CEC1CEE-1CF11D00-1DBF1E00-1F151F18-1F1D1F20-1F451F48-1F4D1F50-1F571F591F5B1F5D1F5F-1F7D1F80-1FB41FB6-1FBC1FBE1FC2-1FC41FC6-1FCC1FD0-1FD31FD6-1FDB1FE0-1FEC1FF2-1FF41FF6-1FFC2071207F2090-209421022107210A-211321152119-211D212421262128212A-212D212F-2139213C-213F2145-2149214E218321842C00-2C2E2C30-2C5E2C60-2CE42CEB-2CEE2D00-2D252D30-2D652D6F2D80-2D962DA0-2DA62DA8-2DAE2DB0-2DB62DB8-2DBE2DC0-2DC62DC8-2DCE2DD0-2DD62DD8-2DDE2E2F300530063031-3035303B303C3041-3096309D-309F30A1-30FA30FC-30FF3105-312D3131-318E31A0-31B731F0-31FF3400-4DB54E00-9FCBA000-A48CA4D0-A4FDA500-A60CA610-A61FA62AA62BA640-A65FA662-A66EA67F-A697A6A0-A6E5A717-A71FA722-A788A78BA78CA7FB-A801A803-A805A807-A80AA80C-A822A840-A873A882-A8B3A8F2-A8F7A8FBA90A-A925A930-A946A960-A97CA984-A9B2A9CFAA00-AA28AA40-AA42AA44-AA4BAA60-AA76AA7AAA80-AAAFAAB1AAB5AAB6AAB9-AABDAAC0AAC2AADB-AADDABC0-ABE2AC00-D7A3D7B0-D7C6D7CB-D7FBF900-FA2DFA30-FA6DFA70-FAD9FB00-FB06FB13-FB17FB1DFB1F-FB28FB2A-FB36FB38-FB3CFB3EFB40FB41FB43FB44FB46-FBB1FBD3-FD3DFD50-FD8FFD92-FDC7FDF0-FDFBFE70-FE74FE76-FEFCFF21-FF3AFF41-FF5AFF66-FFBEFFC2-FFC7FFCA-FFCFFFD2-FFD7FFDA-FFDC",Ll:"0061-007A00AA00B500BA00DF-00F600F8-00FF01010103010501070109010B010D010F01110113011501170119011B011D011F01210123012501270129012B012D012F01310133013501370138013A013C013E014001420144014601480149014B014D014F01510153015501570159015B015D015F01610163016501670169016B016D016F0171017301750177017A017C017E-0180018301850188018C018D019201950199-019B019E01A101A301A501A801AA01AB01AD01B001B401B601B901BA01BD-01BF01C601C901CC01CE01D001D201D401D601D801DA01DC01DD01DF01E101E301E501E701E901EB01ED01EF01F001F301F501F901FB01FD01FF02010203020502070209020B020D020F02110213021502170219021B021D021F02210223022502270229022B022D022F02310233-0239023C023F0240024202470249024B024D024F-02930295-02AF037103730377037B-037D039003AC-03CE03D003D103D5-03D703D903DB03DD03DF03E103E303E503E703E903EB03ED03EF-03F303F503F803FB03FC0430-045F04610463046504670469046B046D046F04710473047504770479047B047D047F0481048B048D048F04910493049504970499049B049D049F04A104A304A504A704A904AB04AD04AF04B104B304B504B704B904BB04BD04BF04C204C404C604C804CA04CC04CE04CF04D104D304D504D704D904DB04DD04DF04E104E304E504E704E904EB04ED04EF04F104F304F504F704F904FB04FD04FF05010503050505070509050B050D050F05110513051505170519051B051D051F0521052305250561-05871D00-1D2B1D62-1D771D79-1D9A1E011E031E051E071E091E0B1E0D1E0F1E111E131E151E171E191E1B1E1D1E1F1E211E231E251E271E291E2B1E2D1E2F1E311E331E351E371E391E3B1E3D1E3F1E411E431E451E471E491E4B1E4D1E4F1E511E531E551E571E591E5B1E5D1E5F1E611E631E651E671E691E6B1E6D1E6F1E711E731E751E771E791E7B1E7D1E7F1E811E831E851E871E891E8B1E8D1E8F1E911E931E95-1E9D1E9F1EA11EA31EA51EA71EA91EAB1EAD1EAF1EB11EB31EB51EB71EB91EBB1EBD1EBF1EC11EC31EC51EC71EC91ECB1ECD1ECF1ED11ED31ED51ED71ED91EDB1EDD1EDF1EE11EE31EE51EE71EE91EEB1EED1EEF1EF11EF31EF51EF71EF91EFB1EFD1EFF-1F071F10-1F151F20-1F271F30-1F371F40-1F451F50-1F571F60-1F671F70-1F7D1F80-1F871F90-1F971FA0-1FA71FB0-1FB41FB61FB71FBE1FC2-1FC41FC61FC71FD0-1FD31FD61FD71FE0-1FE71FF2-1FF41FF61FF7210A210E210F2113212F21342139213C213D2146-2149214E21842C30-2C5E2C612C652C662C682C6A2C6C2C712C732C742C76-2C7C2C812C832C852C872C892C8B2C8D2C8F2C912C932C952C972C992C9B2C9D2C9F2CA12CA32CA52CA72CA92CAB2CAD2CAF2CB12CB32CB52CB72CB92CBB2CBD2CBF2CC12CC32CC52CC72CC92CCB2CCD2CCF2CD12CD32CD52CD72CD92CDB2CDD2CDF2CE12CE32CE42CEC2CEE2D00-2D25A641A643A645A647A649A64BA64DA64FA651A653A655A657A659A65BA65DA65FA663A665A667A669A66BA66DA681A683A685A687A689A68BA68DA68FA691A693A695A697A723A725A727A729A72BA72DA72F-A731A733A735A737A739A73BA73DA73FA741A743A745A747A749A74BA74DA74FA751A753A755A757A759A75BA75DA75FA761A763A765A767A769A76BA76DA76FA771-A778A77AA77CA77FA781A783A785A787A78CFB00-FB06FB13-FB17FF41-FF5A",Lu:"0041-005A00C0-00D600D8-00DE01000102010401060108010A010C010E01100112011401160118011A011C011E01200122012401260128012A012C012E01300132013401360139013B013D013F0141014301450147014A014C014E01500152015401560158015A015C015E01600162016401660168016A016C016E017001720174017601780179017B017D018101820184018601870189-018B018E-0191019301940196-0198019C019D019F01A001A201A401A601A701A901AC01AE01AF01B1-01B301B501B701B801BC01C401C701CA01CD01CF01D101D301D501D701D901DB01DE01E001E201E401E601E801EA01EC01EE01F101F401F6-01F801FA01FC01FE02000202020402060208020A020C020E02100212021402160218021A021C021E02200222022402260228022A022C022E02300232023A023B023D023E02410243-02460248024A024C024E03700372037603860388-038A038C038E038F0391-03A103A3-03AB03CF03D2-03D403D803DA03DC03DE03E003E203E403E603E803EA03EC03EE03F403F703F903FA03FD-042F04600462046404660468046A046C046E04700472047404760478047A047C047E0480048A048C048E04900492049404960498049A049C049E04A004A204A404A604A804AA04AC04AE04B004B204B404B604B804BA04BC04BE04C004C104C304C504C704C904CB04CD04D004D204D404D604D804DA04DC04DE04E004E204E404E604E804EA04EC04EE04F004F204F404F604F804FA04FC04FE05000502050405060508050A050C050E05100512051405160518051A051C051E0520052205240531-055610A0-10C51E001E021E041E061E081E0A1E0C1E0E1E101E121E141E161E181E1A1E1C1E1E1E201E221E241E261E281E2A1E2C1E2E1E301E321E341E361E381E3A1E3C1E3E1E401E421E441E461E481E4A1E4C1E4E1E501E521E541E561E581E5A1E5C1E5E1E601E621E641E661E681E6A1E6C1E6E1E701E721E741E761E781E7A1E7C1E7E1E801E821E841E861E881E8A1E8C1E8E1E901E921E941E9E1EA01EA21EA41EA61EA81EAA1EAC1EAE1EB01EB21EB41EB61EB81EBA1EBC1EBE1EC01EC21EC41EC61EC81ECA1ECC1ECE1ED01ED21ED41ED61ED81EDA1EDC1EDE1EE01EE21EE41EE61EE81EEA1EEC1EEE1EF01EF21EF41EF61EF81EFA1EFC1EFE1F08-1F0F1F18-1F1D1F28-1F2F1F38-1F3F1F48-1F4D1F591F5B1F5D1F5F1F68-1F6F1FB8-1FBB1FC8-1FCB1FD8-1FDB1FE8-1FEC1FF8-1FFB21022107210B-210D2110-211221152119-211D212421262128212A-212D2130-2133213E213F214521832C00-2C2E2C602C62-2C642C672C692C6B2C6D-2C702C722C752C7E-2C802C822C842C862C882C8A2C8C2C8E2C902C922C942C962C982C9A2C9C2C9E2CA02CA22CA42CA62CA82CAA2CAC2CAE2CB02CB22CB42CB62CB82CBA2CBC2CBE2CC02CC22CC42CC62CC82CCA2CCC2CCE2CD02CD22CD42CD62CD82CDA2CDC2CDE2CE02CE22CEB2CEDA640A642A644A646A648A64AA64CA64EA650A652A654A656A658A65AA65CA65EA662A664A666A668A66AA66CA680A682A684A686A688A68AA68CA68EA690A692A694A696A722A724A726A728A72AA72CA72EA732A734A736A738A73AA73CA73EA740A742A744A746A748A74AA74CA74EA750A752A754A756A758A75AA75CA75EA760A762A764A766A768A76AA76CA76EA779A77BA77DA77EA780A782A784A786A78BFF21-FF3A",Lt:"01C501C801CB01F21F88-1F8F1F98-1F9F1FA8-1FAF1FBC1FCC1FFC",Lm:"02B0-02C102C6-02D102E0-02E402EC02EE0374037A0559064006E506E607F407F507FA081A0824082809710E460EC610FC17D718431AA71C78-1C7D1D2C-1D611D781D9B-1DBF2071207F2090-20942C7D2D6F2E2F30053031-3035303B309D309E30FC-30FEA015A4F8-A4FDA60CA67FA717-A71FA770A788A9CFAA70AADDFF70FF9EFF9F",Lo:"01BB01C0-01C3029405D0-05EA05F0-05F20621-063F0641-064A066E066F0671-06D306D506EE06EF06FA-06FC06FF07100712-072F074D-07A507B107CA-07EA0800-08150904-0939093D09500958-096109720979-097F0985-098C098F09900993-09A809AA-09B009B209B6-09B909BD09CE09DC09DD09DF-09E109F009F10A05-0A0A0A0F0A100A13-0A280A2A-0A300A320A330A350A360A380A390A59-0A5C0A5E0A72-0A740A85-0A8D0A8F-0A910A93-0AA80AAA-0AB00AB20AB30AB5-0AB90ABD0AD00AE00AE10B05-0B0C0B0F0B100B13-0B280B2A-0B300B320B330B35-0B390B3D0B5C0B5D0B5F-0B610B710B830B85-0B8A0B8E-0B900B92-0B950B990B9A0B9C0B9E0B9F0BA30BA40BA8-0BAA0BAE-0BB90BD00C05-0C0C0C0E-0C100C12-0C280C2A-0C330C35-0C390C3D0C580C590C600C610C85-0C8C0C8E-0C900C92-0CA80CAA-0CB30CB5-0CB90CBD0CDE0CE00CE10D05-0D0C0D0E-0D100D12-0D280D2A-0D390D3D0D600D610D7A-0D7F0D85-0D960D9A-0DB10DB3-0DBB0DBD0DC0-0DC60E01-0E300E320E330E40-0E450E810E820E840E870E880E8A0E8D0E94-0E970E99-0E9F0EA1-0EA30EA50EA70EAA0EAB0EAD-0EB00EB20EB30EBD0EC0-0EC40EDC0EDD0F000F40-0F470F49-0F6C0F88-0F8B1000-102A103F1050-1055105A-105D106110651066106E-10701075-1081108E10D0-10FA1100-1248124A-124D1250-12561258125A-125D1260-1288128A-128D1290-12B012B2-12B512B8-12BE12C012C2-12C512C8-12D612D8-13101312-13151318-135A1380-138F13A0-13F41401-166C166F-167F1681-169A16A0-16EA1700-170C170E-17111720-17311740-17511760-176C176E-17701780-17B317DC1820-18421844-18771880-18A818AA18B0-18F51900-191C1950-196D1970-19741980-19AB19C1-19C71A00-1A161A20-1A541B05-1B331B45-1B4B1B83-1BA01BAE1BAF1C00-1C231C4D-1C4F1C5A-1C771CE9-1CEC1CEE-1CF12135-21382D30-2D652D80-2D962DA0-2DA62DA8-2DAE2DB0-2DB62DB8-2DBE2DC0-2DC62DC8-2DCE2DD0-2DD62DD8-2DDE3006303C3041-3096309F30A1-30FA30FF3105-312D3131-318E31A0-31B731F0-31FF3400-4DB54E00-9FCBA000-A014A016-A48CA4D0-A4F7A500-A60BA610-A61FA62AA62BA66EA6A0-A6E5A7FB-A801A803-A805A807-A80AA80C-A822A840-A873A882-A8B3A8F2-A8F7A8FBA90A-A925A930-A946A960-A97CA984-A9B2AA00-AA28AA40-AA42AA44-AA4BAA60-AA6FAA71-AA76AA7AAA80-AAAFAAB1AAB5AAB6AAB9-AABDAAC0AAC2AADBAADCABC0-ABE2AC00-D7A3D7B0-D7C6D7CB-D7FBF900-FA2DFA30-FA6DFA70-FAD9FB1DFB1F-FB28FB2A-FB36FB38-FB3CFB3EFB40FB41FB43FB44FB46-FBB1FBD3-FD3DFD50-FD8FFD92-FDC7FDF0-FDFBFE70-FE74FE76-FEFCFF66-FF6FFF71-FF9DFFA0-FFBEFFC2-FFC7FFCA-FFCFFFD2-FFD7FFDA-FFDC",M:"0300-036F0483-04890591-05BD05BF05C105C205C405C505C70610-061A064B-065E067006D6-06DC06DE-06E406E706E806EA-06ED07110730-074A07A6-07B007EB-07F30816-0819081B-08230825-08270829-082D0900-0903093C093E-094E0951-0955096209630981-098309BC09BE-09C409C709C809CB-09CD09D709E209E30A01-0A030A3C0A3E-0A420A470A480A4B-0A4D0A510A700A710A750A81-0A830ABC0ABE-0AC50AC7-0AC90ACB-0ACD0AE20AE30B01-0B030B3C0B3E-0B440B470B480B4B-0B4D0B560B570B620B630B820BBE-0BC20BC6-0BC80BCA-0BCD0BD70C01-0C030C3E-0C440C46-0C480C4A-0C4D0C550C560C620C630C820C830CBC0CBE-0CC40CC6-0CC80CCA-0CCD0CD50CD60CE20CE30D020D030D3E-0D440D46-0D480D4A-0D4D0D570D620D630D820D830DCA0DCF-0DD40DD60DD8-0DDF0DF20DF30E310E34-0E3A0E47-0E4E0EB10EB4-0EB90EBB0EBC0EC8-0ECD0F180F190F350F370F390F3E0F3F0F71-0F840F860F870F90-0F970F99-0FBC0FC6102B-103E1056-1059105E-10601062-10641067-106D1071-10741082-108D108F109A-109D135F1712-17141732-1734175217531772177317B6-17D317DD180B-180D18A91920-192B1930-193B19B0-19C019C819C91A17-1A1B1A55-1A5E1A60-1A7C1A7F1B00-1B041B34-1B441B6B-1B731B80-1B821BA1-1BAA1C24-1C371CD0-1CD21CD4-1CE81CED1CF21DC0-1DE61DFD-1DFF20D0-20F02CEF-2CF12DE0-2DFF302A-302F3099309AA66F-A672A67CA67DA6F0A6F1A802A806A80BA823-A827A880A881A8B4-A8C4A8E0-A8F1A926-A92DA947-A953A980-A983A9B3-A9C0AA29-AA36AA43AA4CAA4DAA7BAAB0AAB2-AAB4AAB7AAB8AABEAABFAAC1ABE3-ABEAABECABEDFB1EFE00-FE0FFE20-FE26",Mn:"0300-036F0483-04870591-05BD05BF05C105C205C405C505C70610-061A064B-065E067006D6-06DC06DF-06E406E706E806EA-06ED07110730-074A07A6-07B007EB-07F30816-0819081B-08230825-08270829-082D0900-0902093C0941-0948094D0951-095509620963098109BC09C1-09C409CD09E209E30A010A020A3C0A410A420A470A480A4B-0A4D0A510A700A710A750A810A820ABC0AC1-0AC50AC70AC80ACD0AE20AE30B010B3C0B3F0B41-0B440B4D0B560B620B630B820BC00BCD0C3E-0C400C46-0C480C4A-0C4D0C550C560C620C630CBC0CBF0CC60CCC0CCD0CE20CE30D41-0D440D4D0D620D630DCA0DD2-0DD40DD60E310E34-0E3A0E47-0E4E0EB10EB4-0EB90EBB0EBC0EC8-0ECD0F180F190F350F370F390F71-0F7E0F80-0F840F860F870F90-0F970F99-0FBC0FC6102D-10301032-10371039103A103D103E10581059105E-10601071-1074108210851086108D109D135F1712-17141732-1734175217531772177317B7-17BD17C617C9-17D317DD180B-180D18A91920-19221927192819321939-193B1A171A181A561A58-1A5E1A601A621A65-1A6C1A73-1A7C1A7F1B00-1B031B341B36-1B3A1B3C1B421B6B-1B731B801B811BA2-1BA51BA81BA91C2C-1C331C361C371CD0-1CD21CD4-1CE01CE2-1CE81CED1DC0-1DE61DFD-1DFF20D0-20DC20E120E5-20F02CEF-2CF12DE0-2DFF302A-302F3099309AA66FA67CA67DA6F0A6F1A802A806A80BA825A826A8C4A8E0-A8F1A926-A92DA947-A951A980-A982A9B3A9B6-A9B9A9BCAA29-AA2EAA31AA32AA35AA36AA43AA4CAAB0AAB2-AAB4AAB7AAB8AABEAABFAAC1ABE5ABE8ABEDFB1EFE00-FE0FFE20-FE26",Mc:"0903093E-09400949-094C094E0982098309BE-09C009C709C809CB09CC09D70A030A3E-0A400A830ABE-0AC00AC90ACB0ACC0B020B030B3E0B400B470B480B4B0B4C0B570BBE0BBF0BC10BC20BC6-0BC80BCA-0BCC0BD70C01-0C030C41-0C440C820C830CBE0CC0-0CC40CC70CC80CCA0CCB0CD50CD60D020D030D3E-0D400D46-0D480D4A-0D4C0D570D820D830DCF-0DD10DD8-0DDF0DF20DF30F3E0F3F0F7F102B102C10311038103B103C105610571062-10641067-106D108310841087-108C108F109A-109C17B617BE-17C517C717C81923-19261929-192B193019311933-193819B0-19C019C819C91A19-1A1B1A551A571A611A631A641A6D-1A721B041B351B3B1B3D-1B411B431B441B821BA11BA61BA71BAA1C24-1C2B1C341C351CE11CF2A823A824A827A880A881A8B4-A8C3A952A953A983A9B4A9B5A9BAA9BBA9BD-A9C0AA2FAA30AA33AA34AA4DAA7BABE3ABE4ABE6ABE7ABE9ABEAABEC",Me:"0488048906DE20DD-20E020E2-20E4A670-A672",N:"0030-003900B200B300B900BC-00BE0660-066906F0-06F907C0-07C90966-096F09E6-09EF09F4-09F90A66-0A6F0AE6-0AEF0B66-0B6F0BE6-0BF20C66-0C6F0C78-0C7E0CE6-0CEF0D66-0D750E50-0E590ED0-0ED90F20-0F331040-10491090-10991369-137C16EE-16F017E0-17E917F0-17F91810-18191946-194F19D0-19DA1A80-1A891A90-1A991B50-1B591BB0-1BB91C40-1C491C50-1C5920702074-20792080-20892150-21822185-21892460-249B24EA-24FF2776-27932CFD30073021-30293038-303A3192-31953220-32293251-325F3280-328932B1-32BFA620-A629A6E6-A6EFA830-A835A8D0-A8D9A900-A909A9D0-A9D9AA50-AA59ABF0-ABF9FF10-FF19",Nd:"0030-00390660-066906F0-06F907C0-07C90966-096F09E6-09EF0A66-0A6F0AE6-0AEF0B66-0B6F0BE6-0BEF0C66-0C6F0CE6-0CEF0D66-0D6F0E50-0E590ED0-0ED90F20-0F291040-10491090-109917E0-17E91810-18191946-194F19D0-19DA1A80-1A891A90-1A991B50-1B591BB0-1BB91C40-1C491C50-1C59A620-A629A8D0-A8D9A900-A909A9D0-A9D9AA50-AA59ABF0-ABF9FF10-FF19",Nl:"16EE-16F02160-21822185-218830073021-30293038-303AA6E6-A6EF",No:"00B200B300B900BC-00BE09F4-09F90BF0-0BF20C78-0C7E0D70-0D750F2A-0F331369-137C17F0-17F920702074-20792080-20892150-215F21892460-249B24EA-24FF2776-27932CFD3192-31953220-32293251-325F3280-328932B1-32BFA830-A835",P:"0021-00230025-002A002C-002F003A003B003F0040005B-005D005F007B007D00A100AB00B700BB00BF037E0387055A-055F0589058A05BE05C005C305C605F305F40609060A060C060D061B061E061F066A-066D06D40700-070D07F7-07F90830-083E0964096509700DF40E4F0E5A0E5B0F04-0F120F3A-0F3D0F850FD0-0FD4104A-104F10FB1361-13681400166D166E169B169C16EB-16ED1735173617D4-17D617D8-17DA1800-180A1944194519DE19DF1A1E1A1F1AA0-1AA61AA8-1AAD1B5A-1B601C3B-1C3F1C7E1C7F1CD32010-20272030-20432045-20512053-205E207D207E208D208E2329232A2768-277527C527C627E6-27EF2983-299829D8-29DB29FC29FD2CF9-2CFC2CFE2CFF2E00-2E2E2E302E313001-30033008-30113014-301F3030303D30A030FBA4FEA4FFA60D-A60FA673A67EA6F2-A6F7A874-A877A8CEA8CFA8F8-A8FAA92EA92FA95FA9C1-A9CDA9DEA9DFAA5C-AA5FAADEAADFABEBFD3EFD3FFE10-FE19FE30-FE52FE54-FE61FE63FE68FE6AFE6BFF01-FF03FF05-FF0AFF0C-FF0FFF1AFF1BFF1FFF20FF3B-FF3DFF3FFF5BFF5DFF5F-FF65",Pd:"002D058A05BE140018062010-20152E172E1A301C303030A0FE31FE32FE58FE63FF0D",Ps:"0028005B007B0F3A0F3C169B201A201E2045207D208D23292768276A276C276E27702772277427C527E627E827EA27EC27EE2983298529872989298B298D298F299129932995299729D829DA29FC2E222E242E262E283008300A300C300E3010301430163018301A301DFD3EFE17FE35FE37FE39FE3BFE3DFE3FFE41FE43FE47FE59FE5BFE5DFF08FF3BFF5BFF5FFF62",Pe:"0029005D007D0F3B0F3D169C2046207E208E232A2769276B276D276F27712773277527C627E727E927EB27ED27EF298429862988298A298C298E2990299229942996299829D929DB29FD2E232E252E272E293009300B300D300F3011301530173019301B301E301FFD3FFE18FE36FE38FE3AFE3CFE3EFE40FE42FE44FE48FE5AFE5CFE5EFF09FF3DFF5DFF60FF63",Pi:"00AB2018201B201C201F20392E022E042E092E0C2E1C2E20",Pf:"00BB2019201D203A2E032E052E0A2E0D2E1D2E21",Pc:"005F203F20402054FE33FE34FE4D-FE4FFF3F",Po:"0021-00230025-0027002A002C002E002F003A003B003F0040005C00A100B700BF037E0387055A-055F058905C005C305C605F305F40609060A060C060D061B061E061F066A-066D06D40700-070D07F7-07F90830-083E0964096509700DF40E4F0E5A0E5B0F04-0F120F850FD0-0FD4104A-104F10FB1361-1368166D166E16EB-16ED1735173617D4-17D617D8-17DA1800-18051807-180A1944194519DE19DF1A1E1A1F1AA0-1AA61AA8-1AAD1B5A-1B601C3B-1C3F1C7E1C7F1CD3201620172020-20272030-2038203B-203E2041-20432047-205120532055-205E2CF9-2CFC2CFE2CFF2E002E012E06-2E082E0B2E0E-2E162E182E192E1B2E1E2E1F2E2A-2E2E2E302E313001-3003303D30FBA4FEA4FFA60D-A60FA673A67EA6F2-A6F7A874-A877A8CEA8CFA8F8-A8FAA92EA92FA95FA9C1-A9CDA9DEA9DFAA5C-AA5FAADEAADFABEBFE10-FE16FE19FE30FE45FE46FE49-FE4CFE50-FE52FE54-FE57FE5F-FE61FE68FE6AFE6BFF01-FF03FF05-FF07FF0AFF0CFF0EFF0FFF1AFF1BFF1FFF20FF3CFF61FF64FF65",S:"0024002B003C-003E005E0060007C007E00A2-00A900AC00AE-00B100B400B600B800D700F702C2-02C502D2-02DF02E5-02EB02ED02EF-02FF03750384038503F604820606-0608060B060E060F06E906FD06FE07F609F209F309FA09FB0AF10B700BF3-0BFA0C7F0CF10CF20D790E3F0F01-0F030F13-0F170F1A-0F1F0F340F360F380FBE-0FC50FC7-0FCC0FCE0FCF0FD5-0FD8109E109F13601390-139917DB194019E0-19FF1B61-1B6A1B74-1B7C1FBD1FBF-1FC11FCD-1FCF1FDD-1FDF1FED-1FEF1FFD1FFE20442052207A-207C208A-208C20A0-20B8210021012103-21062108210921142116-2118211E-2123212521272129212E213A213B2140-2144214A-214D214F2190-2328232B-23E82400-24262440-244A249C-24E92500-26CD26CF-26E126E326E8-26FF2701-27042706-2709270C-27272729-274B274D274F-27522756-275E2761-276727942798-27AF27B1-27BE27C0-27C427C7-27CA27CC27D0-27E527F0-29822999-29D729DC-29FB29FE-2B4C2B50-2B592CE5-2CEA2E80-2E992E9B-2EF32F00-2FD52FF0-2FFB300430123013302030363037303E303F309B309C319031913196-319F31C0-31E33200-321E322A-32503260-327F328A-32B032C0-32FE3300-33FF4DC0-4DFFA490-A4C6A700-A716A720A721A789A78AA828-A82BA836-A839AA77-AA79FB29FDFCFDFDFE62FE64-FE66FE69FF04FF0BFF1C-FF1EFF3EFF40FF5CFF5EFFE0-FFE6FFE8-FFEEFFFCFFFD",Sm:"002B003C-003E007C007E00AC00B100D700F703F60606-060820442052207A-207C208A-208C2140-2144214B2190-2194219A219B21A021A321A621AE21CE21CF21D221D421F4-22FF2308-230B23202321237C239B-23B323DC-23E125B725C125F8-25FF266F27C0-27C427C7-27CA27CC27D0-27E527F0-27FF2900-29822999-29D729DC-29FB29FE-2AFF2B30-2B442B47-2B4CFB29FE62FE64-FE66FF0BFF1C-FF1EFF5CFF5EFFE2FFE9-FFEC",Sc:"002400A2-00A5060B09F209F309FB0AF10BF90E3F17DB20A0-20B8A838FDFCFE69FF04FFE0FFE1FFE5FFE6",Sk:"005E006000A800AF00B400B802C2-02C502D2-02DF02E5-02EB02ED02EF-02FF0375038403851FBD1FBF-1FC11FCD-1FCF1FDD-1FDF1FED-1FEF1FFD1FFE309B309CA700-A716A720A721A789A78AFF3EFF40FFE3",So:"00A600A700A900AE00B000B60482060E060F06E906FD06FE07F609FA0B700BF3-0BF80BFA0C7F0CF10CF20D790F01-0F030F13-0F170F1A-0F1F0F340F360F380FBE-0FC50FC7-0FCC0FCE0FCF0FD5-0FD8109E109F13601390-1399194019E0-19FF1B61-1B6A1B74-1B7C210021012103-21062108210921142116-2118211E-2123212521272129212E213A213B214A214C214D214F2195-2199219C-219F21A121A221A421A521A7-21AD21AF-21CD21D021D121D321D5-21F32300-2307230C-231F2322-2328232B-237B237D-239A23B4-23DB23E2-23E82400-24262440-244A249C-24E92500-25B625B8-25C025C2-25F72600-266E2670-26CD26CF-26E126E326E8-26FF2701-27042706-2709270C-27272729-274B274D274F-27522756-275E2761-276727942798-27AF27B1-27BE2800-28FF2B00-2B2F2B452B462B50-2B592CE5-2CEA2E80-2E992E9B-2EF32F00-2FD52FF0-2FFB300430123013302030363037303E303F319031913196-319F31C0-31E33200-321E322A-32503260-327F328A-32B032C0-32FE3300-33FF4DC0-4DFFA490-A4C6A828-A82BA836A837A839AA77-AA79FDFDFFE4FFE8FFEDFFEEFFFCFFFD",Z:"002000A01680180E2000-200A20282029202F205F3000",Zs:"002000A01680180E2000-200A202F205F3000",Zl:"2028",Zp:"2029",C:"0000-001F007F-009F00AD03780379037F-0383038B038D03A20526-05300557055805600588058B-059005C8-05CF05EB-05EF05F5-0605061C061D0620065F06DD070E070F074B074C07B2-07BF07FB-07FF082E082F083F-08FF093A093B094F095609570973-097809800984098D098E0991099209A909B109B3-09B509BA09BB09C509C609C909CA09CF-09D609D8-09DB09DE09E409E509FC-0A000A040A0B-0A0E0A110A120A290A310A340A370A3A0A3B0A3D0A43-0A460A490A4A0A4E-0A500A52-0A580A5D0A5F-0A650A76-0A800A840A8E0A920AA90AB10AB40ABA0ABB0AC60ACA0ACE0ACF0AD1-0ADF0AE40AE50AF00AF2-0B000B040B0D0B0E0B110B120B290B310B340B3A0B3B0B450B460B490B4A0B4E-0B550B58-0B5B0B5E0B640B650B72-0B810B840B8B-0B8D0B910B96-0B980B9B0B9D0BA0-0BA20BA5-0BA70BAB-0BAD0BBA-0BBD0BC3-0BC50BC90BCE0BCF0BD1-0BD60BD8-0BE50BFB-0C000C040C0D0C110C290C340C3A-0C3C0C450C490C4E-0C540C570C5A-0C5F0C640C650C70-0C770C800C810C840C8D0C910CA90CB40CBA0CBB0CC50CC90CCE-0CD40CD7-0CDD0CDF0CE40CE50CF00CF3-0D010D040D0D0D110D290D3A-0D3C0D450D490D4E-0D560D58-0D5F0D640D650D76-0D780D800D810D840D97-0D990DB20DBC0DBE0DBF0DC7-0DC90DCB-0DCE0DD50DD70DE0-0DF10DF5-0E000E3B-0E3E0E5C-0E800E830E850E860E890E8B0E8C0E8E-0E930E980EA00EA40EA60EA80EA90EAC0EBA0EBE0EBF0EC50EC70ECE0ECF0EDA0EDB0EDE-0EFF0F480F6D-0F700F8C-0F8F0F980FBD0FCD0FD9-0FFF10C6-10CF10FD-10FF1249124E124F12571259125E125F1289128E128F12B112B612B712BF12C112C612C712D7131113161317135B-135E137D-137F139A-139F13F5-13FF169D-169F16F1-16FF170D1715-171F1737-173F1754-175F176D17711774-177F17B417B517DE17DF17EA-17EF17FA-17FF180F181A-181F1878-187F18AB-18AF18F6-18FF191D-191F192C-192F193C-193F1941-1943196E196F1975-197F19AC-19AF19CA-19CF19DB-19DD1A1C1A1D1A5F1A7D1A7E1A8A-1A8F1A9A-1A9F1AAE-1AFF1B4C-1B4F1B7D-1B7F1BAB-1BAD1BBA-1BFF1C38-1C3A1C4A-1C4C1C80-1CCF1CF3-1CFF1DE7-1DFC1F161F171F1E1F1F1F461F471F4E1F4F1F581F5A1F5C1F5E1F7E1F7F1FB51FC51FD41FD51FDC1FF01FF11FF51FFF200B-200F202A-202E2060-206F20722073208F2095-209F20B9-20CF20F1-20FF218A-218F23E9-23FF2427-243F244B-245F26CE26E226E4-26E727002705270A270B2728274C274E2753-2755275F27602795-279727B027BF27CB27CD-27CF2B4D-2B4F2B5A-2BFF2C2F2C5F2CF2-2CF82D26-2D2F2D66-2D6E2D70-2D7F2D97-2D9F2DA72DAF2DB72DBF2DC72DCF2DD72DDF2E32-2E7F2E9A2EF4-2EFF2FD6-2FEF2FFC-2FFF3040309730983100-3104312E-3130318F31B8-31BF31E4-31EF321F32FF4DB6-4DBF9FCC-9FFFA48D-A48FA4C7-A4CFA62C-A63FA660A661A674-A67BA698-A69FA6F8-A6FFA78D-A7FAA82C-A82FA83A-A83FA878-A87FA8C5-A8CDA8DA-A8DFA8FC-A8FFA954-A95EA97D-A97FA9CEA9DA-A9DDA9E0-A9FFAA37-AA3FAA4EAA4FAA5AAA5BAA7C-AA7FAAC3-AADAAAE0-ABBFABEEABEFABFA-ABFFD7A4-D7AFD7C7-D7CAD7FC-F8FFFA2EFA2FFA6EFA6FFADA-FAFFFB07-FB12FB18-FB1CFB37FB3DFB3FFB42FB45FBB2-FBD2FD40-FD4FFD90FD91FDC8-FDEFFDFEFDFFFE1A-FE1FFE27-FE2FFE53FE67FE6C-FE6FFE75FEFD-FF00FFBF-FFC1FFC8FFC9FFD0FFD1FFD8FFD9FFDD-FFDFFFE7FFEF-FFFBFFFEFFFF",Cc:"0000-001F007F-009F",Cf:"00AD0600-060306DD070F17B417B5200B-200F202A-202E2060-2064206A-206FFEFFFFF9-FFFB",Co:"E000-F8FF",Cs:"D800-DFFF",Cn:"03780379037F-0383038B038D03A20526-05300557055805600588058B-059005C8-05CF05EB-05EF05F5-05FF06040605061C061D0620065F070E074B074C07B2-07BF07FB-07FF082E082F083F-08FF093A093B094F095609570973-097809800984098D098E0991099209A909B109B3-09B509BA09BB09C509C609C909CA09CF-09D609D8-09DB09DE09E409E509FC-0A000A040A0B-0A0E0A110A120A290A310A340A370A3A0A3B0A3D0A43-0A460A490A4A0A4E-0A500A52-0A580A5D0A5F-0A650A76-0A800A840A8E0A920AA90AB10AB40ABA0ABB0AC60ACA0ACE0ACF0AD1-0ADF0AE40AE50AF00AF2-0B000B040B0D0B0E0B110B120B290B310B340B3A0B3B0B450B460B490B4A0B4E-0B550B58-0B5B0B5E0B640B650B72-0B810B840B8B-0B8D0B910B96-0B980B9B0B9D0BA0-0BA20BA5-0BA70BAB-0BAD0BBA-0BBD0BC3-0BC50BC90BCE0BCF0BD1-0BD60BD8-0BE50BFB-0C000C040C0D0C110C290C340C3A-0C3C0C450C490C4E-0C540C570C5A-0C5F0C640C650C70-0C770C800C810C840C8D0C910CA90CB40CBA0CBB0CC50CC90CCE-0CD40CD7-0CDD0CDF0CE40CE50CF00CF3-0D010D040D0D0D110D290D3A-0D3C0D450D490D4E-0D560D58-0D5F0D640D650D76-0D780D800D810D840D97-0D990DB20DBC0DBE0DBF0DC7-0DC90DCB-0DCE0DD50DD70DE0-0DF10DF5-0E000E3B-0E3E0E5C-0E800E830E850E860E890E8B0E8C0E8E-0E930E980EA00EA40EA60EA80EA90EAC0EBA0EBE0EBF0EC50EC70ECE0ECF0EDA0EDB0EDE-0EFF0F480F6D-0F700F8C-0F8F0F980FBD0FCD0FD9-0FFF10C6-10CF10FD-10FF1249124E124F12571259125E125F1289128E128F12B112B612B712BF12C112C612C712D7131113161317135B-135E137D-137F139A-139F13F5-13FF169D-169F16F1-16FF170D1715-171F1737-173F1754-175F176D17711774-177F17DE17DF17EA-17EF17FA-17FF180F181A-181F1878-187F18AB-18AF18F6-18FF191D-191F192C-192F193C-193F1941-1943196E196F1975-197F19AC-19AF19CA-19CF19DB-19DD1A1C1A1D1A5F1A7D1A7E1A8A-1A8F1A9A-1A9F1AAE-1AFF1B4C-1B4F1B7D-1B7F1BAB-1BAD1BBA-1BFF1C38-1C3A1C4A-1C4C1C80-1CCF1CF3-1CFF1DE7-1DFC1F161F171F1E1F1F1F461F471F4E1F4F1F581F5A1F5C1F5E1F7E1F7F1FB51FC51FD41FD51FDC1FF01FF11FF51FFF2065-206920722073208F2095-209F20B9-20CF20F1-20FF218A-218F23E9-23FF2427-243F244B-245F26CE26E226E4-26E727002705270A270B2728274C274E2753-2755275F27602795-279727B027BF27CB27CD-27CF2B4D-2B4F2B5A-2BFF2C2F2C5F2CF2-2CF82D26-2D2F2D66-2D6E2D70-2D7F2D97-2D9F2DA72DAF2DB72DBF2DC72DCF2DD72DDF2E32-2E7F2E9A2EF4-2EFF2FD6-2FEF2FFC-2FFF3040309730983100-3104312E-3130318F31B8-31BF31E4-31EF321F32FF4DB6-4DBF9FCC-9FFFA48D-A48FA4C7-A4CFA62C-A63FA660A661A674-A67BA698-A69FA6F8-A6FFA78D-A7FAA82C-A82FA83A-A83FA878-A87FA8C5-A8CDA8DA-A8DFA8FC-A8FFA954-A95EA97D-A97FA9CEA9DA-A9DDA9E0-A9FFAA37-AA3FAA4EAA4FAA5AAA5BAA7C-AA7FAAC3-AADAAAE0-ABBFABEEABEFABFA-ABFFD7A4-D7AFD7C7-D7CAD7FC-D7FFFA2EFA2FFA6EFA6FFADA-FAFFFB07-FB12FB18-FB1CFB37FB3DFB3FFB42FB45FBB2-FBD2FD40-FD4FFD90FD91FDC8-FDEFFDFEFDFFFE1A-FE1FFE27-FE2FFE53FE67FE6C-FE6FFE75FEFDFEFEFF00FFBF-FFC1FFC8FFC9FFD0FFD1FFD8FFD9FFDD-FFDFFFE7FFEF-FFF8FFFEFFFF"})}),define("ace/mode/javascript",["require","exports","module","ace/lib/oop","ace/mode/text","ace/tokenizer","ace/mode/javascript_highlight_rules","ace/mode/matching_brace_outdent","ace/range","ace/worker/worker_client","ace/mode/behaviour/cstyle","ace/mode/folding/cstyle"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("../tokenizer").Tokenizer,o=e("./javascript_highlight_rules").JavaScriptHighlightRules,u=e("./matching_brace_outdent").MatchingBraceOutdent,a=e("../range").Range,f=e("../worker/worker_client").WorkerClient,l=e("./behaviour/cstyle").CstyleBehaviour,c=e("./folding/cstyle").FoldMode,h=function(){this.$tokenizer=new s((new o).getRules()),this.$outdent=new u,this.$behaviour=new l,this.foldingRules=new c};r.inherits(h,i),function(){this.toggleCommentLines=function(e,t,n,r){var i=!0,s=/^(\s*)\/\//;for(var o=n;o<=r;o++)if(!s.test(t.getLine(o))){i=!1;break}if(i){var u=new a(0,0,0,0);for(var o=n;o<=r;o++){var f=t.getLine(o),l=f.match(s);u.start.row=o,u.end.row=o,u.end.column=l[0].length,t.replace(u,l[1])}}else t.indentRows(n,r,"//")},this.getNextLineIndent=function(e,t,n){var r=this.$getIndent(t),i=this.$tokenizer.getLineTokens(t,e),s=i.tokens,o=i.state;if(s.length&&s[s.length-1].type=="comment")return r;if(e=="start"||e=="regex_allowed"){var u=t.match(/^.*(?:\bcase\b.*\:|[\{\(\[])\s*$/);u&&(r+=n)}else if(e=="doc-start"){if(o=="start"||e=="regex_allowed")return"";var u=t.match(/^\s*(\/?)\*/);u&&(u[1]&&(r+=" "),r+="* ")}return r},this.checkOutdent=function(e,t,n){return this.$outdent.checkOutdent(t,n)},this.autoOutdent=function(e,t,n){this.$outdent.autoOutdent(t,n)},this.createWorker=function(e){var t=new f(["ace"],"ace/mode/javascript_worker","JavaScriptWorker");return t.attachToDocument(e.getDocument()),t.on("jslint",function(t){var n=[];for(var r=0;r<t.data.length;r++){var i=t.data[r];i&&n.push({row:i.line-1,column:i.character-1,text:i.reason,type:"warning",lint:i})}e.setAnnotations(n)}),t.on("narcissus",function(t){e.setAnnotations([t.data])}),t.on("terminate",function(){e.clearAnnotations()}),t}}.call(h.prototype),t.Mode=h}),define("ace/mode/javascript_highlight_rules",["require","exports","module","ace/lib/oop","ace/lib/lang","ace/unicode","ace/mode/doc_comment_highlight_rules","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("../lib/lang"),s=e("../unicode"),o=e("./doc_comment_highlight_rules").DocCommentHighlightRules,u=e("./text_highlight_rules").TextHighlightRules,a=function(){var e=i.arrayToMap("Array|Boolean|Date|Function|Iterator|Number|Object|RegExp|String|Proxy|Namespace|QName|XML|XMLList|ArrayBuffer|Float32Array|Float64Array|Int16Array|Int32Array|Int8Array|Uint16Array|Uint32Array|Uint8Array|Uint8ClampedArray|Error|EvalError|InternalError|RangeError|ReferenceError|StopIteration|SyntaxError|TypeError|URIError|decodeURI|decodeURIComponent|encodeURI|encodeURIComponent|eval|isFinite|isNaN|parseFloat|parseInt|JSON|Math|this|arguments|prototype|window|document".split("|")),t=i.arrayToMap("break|case|catch|continue|default|delete|do|else|finally|for|function|if|in|instanceof|new|return|switch|throw|try|typeof|let|var|while|with|const|yield|import|get|set".split("|")),n="case|do|else|finally|in|instanceof|return|throw|try|typeof|yield",r=i.arrayToMap("__parent__|__count__|escape|unescape|with|__proto__".split("|")),u=i.arrayToMap("const|let|var|function".split("|")),a=i.arrayToMap("null|Infinity|NaN|undefined".split("|")),f=i.arrayToMap("class|enum|extends|super|export|implements|private|public|interface|package|protected|static".split("|")),l="["+s.packages.L+"\\$_]["+s.packages.L+s.packages.Mn+s.packages.Mc+s.packages.Nd+s.packages.Pc+"\\$_]*\\b",c="\\\\(?:x[0-9a-fA-F]{2}|u[0-9a-fA-F]{4}|[0-2][0-7]{0,2}|3[0-6][0-7]?|37[0-7]?|[4-7][0-7]?|.)";this.$rules={start:[{token:"comment",regex:/\/\/.*$/},o.getStartRule("doc-start"),{token:"comment",merge:!0,regex:/\/\*/,next:"comment"},{token:"string",regex:"'(?=.)",next:"qstring"},{token:"string",regex:'"(?=.)',next:"qqstring"},{token:"constant.numeric",regex:/0[xX][0-9a-fA-F]+\b/},{token:"constant.numeric",regex:/[+-]?\d+(?:(?:\.\d*)?(?:[eE][+-]?\d+)?)?\b/},{token:["storage.type","punctuation.operator","support.function","punctuation.operator","entity.name.function","text","keyword.operator","text","storage.type","text","paren.lparen"],regex:"("+l+")(\\.)(prototype)(\\.)("+l+")(\\s*)(=)(\\s*)(function)(\\s*)(\\()",next:"function_arguments"},{token:["storage.type","punctuation.operator","support.function","punctuation.operator","entity.name.function","text","keyword.operator","text"],regex:"("+l+")(\\.)(prototype)(\\.)("+l+")(\\s*)(=)(\\s*)",next:"function_arguments"},{token:["storage.type","punctuation.operator","entity.name.function","text","keyword.operator","text","storage.type","text","paren.lparen"],regex:"("+l+")(\\.)("+l+")(\\s*)(=)(\\s*)(function)(\\s*)(\\()",next:"function_arguments"},{token:["entity.name.function","text","keyword.operator","text","storage.type","text","paren.lparen"],regex:"("+l+")(\\s*)(=)(\\s*)(function)(\\s*)(\\()",next:"function_arguments"},{token:["storage.type","punctuation.operator","entity.name.function","text","keyword.operator","text","storage.type","text","entity.name.function","text","paren.lparen"],regex:"("+l+")(\\.)("+l+")(\\s*)(=)(\\s*)(function)(\\s+)(\\w+)(\\s*)(\\()",next:"function_arguments"},{token:["storage.type","text","entity.name.function","text","paren.lparen"],regex:"(function)(\\s+)("+l+")(\\s*)(\\()",next:"function_arguments"},{token:["entity.name.function","text","punctuation.operator","text","storage.type","text","paren.lparen"],regex:"("+l+")(\\s*)(:)(\\s*)(function)(\\s*)(\\()",next:"function_arguments"},{token:["text","text","storage.type","text","paren.lparen"],regex:"(:)(\\s*)(function)(\\s*)(\\()",next:"function_arguments"},{token:"constant.language.boolean",regex:/(?:true|false)\b/},{token:"keyword",regex:"(?:"+n+")\\b",next:"regex_allowed"},{token:["punctuation.operator","support.function"],regex:/(\.)(s(?:h(?:ift|ow(?:Mod(?:elessDialog|alDialog)|Help))|croll(?:X|By(?:Pages|Lines)?|Y|To)?|t(?:opzzzz|rike)|i(?:n|zeToContent|debar|gnText)|ort|u(?:p|b(?:str(?:ing)?)?)|pli(?:ce|t)|e(?:nd|t(?:Re(?:sizable|questHeader)|M(?:i(?:nutes|lliseconds)|onth)|Seconds|Ho(?:tKeys|urs)|Year|Cursor|Time(?:out)?|Interval|ZOptions|Date|UTC(?:M(?:i(?:nutes|lliseconds)|onth)|Seconds|Hours|Date|FullYear)|FullYear|Active)|arch)|qrt|lice|avePreferences|mall)|h(?:ome|andleEvent)|navigate|c(?:har(?:CodeAt|At)|o(?:s|n(?:cat|textual|firm)|mpile)|eil|lear(?:Timeout|Interval)?|a(?:ptureEvents|ll)|reate(?:StyleSheet|Popup|EventObject))|t(?:o(?:GMTString|S(?:tring|ource)|U(?:TCString|pperCase)|Lo(?:caleString|werCase))|est|a(?:n|int(?:Enabled)?))|i(?:s(?:NaN|Finite)|ndexOf|talics)|d(?:isableExternalCapture|ump|etachEvent)|u(?:n(?:shift|taint|escape|watch)|pdateCommands)|j(?:oin|avaEnabled)|p(?:o(?:p|w)|ush|lugins.refresh|a(?:ddings|rse(?:Int|Float)?)|r(?:int|ompt|eference))|e(?:scape|nableExternalCapture|val|lementFromPoint|x(?:p|ec(?:Script|Command)?))|valueOf|UTC|queryCommand(?:State|Indeterm|Enabled|Value)|f(?:i(?:nd|le(?:ModifiedDate|Size|CreatedDate|UpdatedDate)|xed)|o(?:nt(?:size|color)|rward)|loor|romCharCode)|watch|l(?:ink|o(?:ad|g)|astIndexOf)|a(?:sin|nchor|cos|t(?:tachEvent|ob|an(?:2)?)|pply|lert|b(?:s|ort))|r(?:ou(?:nd|teEvents)|e(?:size(?:By|To)|calc|turnValue|place|verse|l(?:oad|ease(?:Capture|Events)))|andom)|g(?:o|et(?:ResponseHeader|M(?:i(?:nutes|lliseconds)|onth)|Se(?:conds|lection)|Hours|Year|Time(?:zoneOffset)?|Da(?:y|te)|UTC(?:M(?:i(?:nutes|lliseconds)|onth)|Seconds|Hours|Da(?:y|te)|FullYear)|FullYear|A(?:ttention|llResponseHeaders)))|m(?:in|ove(?:B(?:y|elow)|To(?:Absolute)?|Above)|ergeAttributes|a(?:tch|rgins|x))|b(?:toa|ig|o(?:ld|rderWidths)|link|ack))\b(?=\()/},{token:["punctuation.operator","support.function.dom"],regex:/(\.)(s(?:ub(?:stringData|mit)|plitText|e(?:t(?:NamedItem|Attribute(?:Node)?)|lect))|has(?:ChildNodes|Feature)|namedItem|c(?:l(?:ick|o(?:se|neNode))|reate(?:C(?:omment|DATASection|aption)|T(?:Head|extNode|Foot)|DocumentFragment|ProcessingInstruction|E(?:ntityReference|lement)|Attribute))|tabIndex|i(?:nsert(?:Row|Before|Cell|Data)|tem)|open|delete(?:Row|C(?:ell|aption)|T(?:Head|Foot)|Data)|focus|write(?:ln)?|a(?:dd|ppend(?:Child|Data))|re(?:set|place(?:Child|Data)|move(?:NamedItem|Child|Attribute(?:Node)?)?)|get(?:NamedItem|Element(?:sBy(?:Name|TagName)|ById)|Attribute(?:Node)?)|blur)\b(?=\()/},{token:["punctuation.operator","support.constant"],regex:/(\.)(s(?:ystemLanguage|cr(?:ipts|ollbars|een(?:X|Y|Top|Left))|t(?:yle(?:Sheets)?|atus(?:Text|bar)?)|ibling(?:Below|Above)|ource|uffixes|e(?:curity(?:Policy)?|l(?:ection|f)))|h(?:istory|ost(?:name)?|as(?:h|Focus))|y|X(?:MLDocument|SLDocument)|n(?:ext|ame(?:space(?:s|URI)|Prop))|M(?:IN_VALUE|AX_VALUE)|c(?:haracterSet|o(?:n(?:structor|trollers)|okieEnabled|lorDepth|mp(?:onents|lete))|urrent|puClass|l(?:i(?:p(?:boardData)?|entInformation)|osed|asses)|alle(?:e|r)|rypto)|t(?:o(?:olbar|p)|ext(?:Transform|Indent|Decoration|Align)|ags)|SQRT(?:1_2|2)|i(?:n(?:ner(?:Height|Width)|put)|ds|gnoreCase)|zIndex|o(?:scpu|n(?:readystatechange|Line)|uter(?:Height|Width)|p(?:sProfile|ener)|ffscreenBuffering)|NEGATIVE_INFINITY|d(?:i(?:splay|alog(?:Height|Top|Width|Left|Arguments)|rectories)|e(?:scription|fault(?:Status|Ch(?:ecked|arset)|View)))|u(?:ser(?:Profile|Language|Agent)|n(?:iqueID|defined)|pdateInterval)|_content|p(?:ixelDepth|ort|ersonalbar|kcs11|l(?:ugins|atform)|a(?:thname|dding(?:Right|Bottom|Top|Left)|rent(?:Window|Layer)?|ge(?:X(?:Offset)?|Y(?:Offset)?))|r(?:o(?:to(?:col|type)|duct(?:Sub)?|mpter)|e(?:vious|fix)))|e(?:n(?:coding|abledPlugin)|x(?:ternal|pando)|mbeds)|v(?:isibility|endor(?:Sub)?|Linkcolor)|URLUnencoded|P(?:I|OSITIVE_INFINITY)|f(?:ilename|o(?:nt(?:Size|Family|Weight)|rmName)|rame(?:s|Element)|gColor)|E|whiteSpace|l(?:i(?:stStyleType|n(?:eHeight|kColor))|o(?:ca(?:tion(?:bar)?|lName)|wsrc)|e(?:ngth|ft(?:Context)?)|a(?:st(?:M(?:odified|atch)|Index|Paren)|yer(?:s|X)|nguage))|a(?:pp(?:MinorVersion|Name|Co(?:deName|re)|Version)|vail(?:Height|Top|Width|Left)|ll|r(?:ity|guments)|Linkcolor|bove)|r(?:ight(?:Context)?|e(?:sponse(?:XML|Text)|adyState))|global|x|m(?:imeTypes|ultiline|enubar|argin(?:Right|Bottom|Top|Left))|L(?:N(?:10|2)|OG(?:10E|2E))|b(?:o(?:ttom|rder(?:Width|RightWidth|BottomWidth|Style|Color|TopWidth|LeftWidth))|ufferDepth|elow|ackground(?:Color|Image)))\b/},{token:["storage.type","punctuation.operator","support.function.firebug"],regex:/(console)(\.)(warn|info|log|error|time|timeEnd|assert)\b/},{token:function(n){return e.hasOwnProperty(n)?"variable.language":r.hasOwnProperty(n)?"invalid.deprecated":u.hasOwnProperty(n)?"storage.type":t.hasOwnProperty(n)?"keyword":a.hasOwnProperty(n)?"constant.language":f.hasOwnProperty(n)?"invalid.illegal":n=="debugger"?"invalid.deprecated":"identifier"},regex:l},{token:"keyword.operator",regex:/!|\$|%|&|\*|\-\-|\-|\+\+|\+|~|===|==|=|!=|!==|<=|>=|<<=|>>=|>>>=|<>|<|>|!|&&|\|\||\?\:|\*=|%=|\+=|\-=|&=|\^=|\b(?:in|instanceof|new|delete|typeof|void)/,next:"regex_allowed"},{token:"punctuation.operator",regex:/\?|\:|\,|\;|\./,next:"regex_allowed"},{token:"paren.lparen",regex:/[\[({]/,next:"regex_allowed"},{token:"paren.rparen",regex:/[\])}]/},{token:"keyword.operator",regex:/\/=?/,next:"regex_allowed"},{token:"comment",regex:/^#!.*$/},{token:"text",regex:/\s+/}],regex_allowed:[o.getStartRule("doc-start"),{token:"comment",merge:!0,regex:"\\/\\*",next:"comment_regex_allowed"},{token:"comment",regex:"\\/\\/.*$"},{token:"string.regexp",regex:"\\/",next:"regex",merge:!0},{token:"text",regex:"\\s+"},{token:"empty",regex:"",next:"start"}],regex:[{token:"regexp.keyword.operator",regex:"\\\\(?:u[\\da-fA-F]{4}|x[\\da-fA-F]{2}|.)"},{token:"string.regexp",regex:"/\\w*",next:"start",merge:!0},{token:"string.regexp",regex:"[^\\\\/\\[]+",merge:!0},{token:"string.regexp.charachterclass",regex:"\\[",next:"regex_character_class",merge:!0},{token:"empty",regex:"",next:"start"}],regex_character_class:[{token:"regexp.keyword.operator",regex:"\\\\(?:u[\\da-fA-F]{4}|x[\\da-fA-F]{2}|.)"},{token:"string.regexp.charachterclass",regex:"]",next:"regex",merge:!0},{token:"string.regexp.charachterclass",regex:"[^\\\\\\]]+",merge:!0},{token:"empty",regex:"",next:"start"}],function_arguments:[{token:"variable.parameter",regex:l},{token:"punctuation.operator",regex:"[, ]+",merge:!0},{token:"punctuation.operator",regex:"$",merge:!0},{token:"empty",regex:"",next:"start"}],comment_regex_allowed:[{token:"comment",regex:".*?\\*\\/",merge:!0,next:"regex_allowed"},{token:"comment",merge:!0,regex:".+"}],comment:[{token:"comment",regex:".*?\\*\\/",merge:!0,next:"start"},{token:"comment",merge:!0,regex:".+"}],qqstring:[{token:"constant.language.escape",regex:c},{token:"string",regex:'[^"\\\\]+',merge:!0},{token:"string",regex:"\\\\$",next:"qqstring",merge:!0},{token:"string",regex:'"|$',next:"start",merge:!0}],qstring:[{token:"constant.language.escape",regex:c},{token:"string",regex:"[^'\\\\]+",merge:!0},{token:"string",regex:"\\\\$",next:"qstring",merge:!0},{token:"string",regex:"'|$",next:"start",merge:!0}]},this.embedRules(o,"doc-",[o.getEndRule("start")])};r.inherits(a,u),t.JavaScriptHighlightRules=a}),define("ace/mode/doc_comment_highlight_rules",["require","exports","module","ace/lib/oop","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("./text_highlight_rules").TextHighlightRules,s=function(){this.$rules={start:[{token:"comment.doc.tag",regex:"@[\\w\\d_]+"},{token:"comment.doc",merge:!0,regex:"\\s+"},{token:"comment.doc",merge:!0,regex:"TODO"},{token:"comment.doc",merge:!0,regex:"[^@\\*]+"},{token:"comment.doc",merge:!0,regex:"."}]}};r.inherits(s,i),s.getStartRule=function(e){return{token:"comment.doc",merge:!0,regex:"\\/\\*(?=\\*)",next:e}},s.getEndRule=function(e){return{token:"comment.doc",merge:!0,regex:"\\*\\/",next:e}},t.DocCommentHighlightRules=s}),define("ace/mode/matching_brace_outdent",["require","exports","module","ace/range"],function(e,t,n){var r=e("../range").Range,i=function(){};(function(){this.checkOutdent=function(e,t){return/^\s+$/.test(e)?/^\s*\}/.test(t):!1},this.autoOutdent=function(e,t){var n=e.getLine(t),i=n.match(/^(\s*\})/);if(!i)return 0;var s=i[1].length,o=e.findMatchingBracket({row:t,column:s});if(!o||o.row==t)return 0;var u=this.$getIndent(e.getLine(o.row));e.replace(new r(t,0,t,s-1),u)},this.$getIndent=function(e){var t=e.match(/^(\s+)/);return t?t[1]:""}}).call(i.prototype),t.MatchingBraceOutdent=i}),define("ace/range",["require","exports","module"],function(e,t,n){var r=function(e,t,n,r){this.start={row:e,column:t},this.end={row:n,column:r}};(function(){this.isEqual=function(e){return this.start.row==e.start.row&&this.end.row==e.end.row&&this.start.column==e.start.column&&this.end.column==e.end.column},this.toString=function(){return"Range: ["+this.start.row+"/"+this.start.column+"] -> ["+this.end.row+"/"+this.end.column+"]"},this.contains=function(e,t){return this.compare(e,t)==0},this.compareRange=function(e){var t,n=e.end,r=e.start;return t=this.compare(n.row,n.column),t==1?(t=this.compare(r.row,r.column),t==1?2:t==0?1:0):t==-1?-2:(t=this.compare(r.row,r.column),t==-1?-1:t==1?42:0)},this.comparePoint=function(e){return this.compare(e.row,e.column)},this.containsRange=function(e){return this.comparePoint(e.start)==0&&this.comparePoint(e.end)==0},this.intersects=function(e){var t=this.compareRange(e);return t==-1||t==0||t==1},this.isEnd=function(e,t){return this.end.row==e&&this.end.column==t},this.isStart=function(e,t){return this.start.row==e&&this.start.column==t},this.setStart=function(e,t){typeof e=="object"?(this.start.column=e.column,this.start.row=e.row):(this.start.row=e,this.start.column=t)},this.setEnd=function(e,t){typeof e=="object"?(this.end.column=e.column,this.end.row=e.row):(this.end.row=e,this.end.column=t)},this.inside=function(e,t){return this.compare(e,t)==0?this.isEnd(e,t)||this.isStart(e,t)?!1:!0:!1},this.insideStart=function(e,t){return this.compare(e,t)==0?this.isEnd(e,t)?!1:!0:!1},this.insideEnd=function(e,t){return this.compare(e,t)==0?this.isStart(e,t)?!1:!0:!1},this.compare=function(e,t){return!this.isMultiLine()&&e===this.start.row?t<this.start.column?-1:t>this.end.column?1:0:e<this.start.row?-1:e>this.end.row?1:this.start.row===e?t>=this.start.column?0:-1:this.end.row===e?t<=this.end.column?0:1:0},this.compareStart=function(e,t){return this.start.row==e&&this.start.column==t?-1:this.compare(e,t)},this.compareEnd=function(e,t){return this.end.row==e&&this.end.column==t?1:this.compare(e,t)},this.compareInside=function(e,t){return this.end.row==e&&this.end.column==t?1:this.start.row==e&&this.start.column==t?-1:this.compare(e,t)},this.clipRows=function(e,t){if(this.end.row>t)var n={row:t+1,column:0};if(this.start.row>t)var i={row:t+1,column:0};if(this.start.row<e)var i={row:e,column:0};if(this.end.row<e)var n={row:e,column:0};return r.fromPoints(i||this.start,n||this.end)},this.extend=function(e,t){var n=this.compare(e,t);if(n==0)return this;if(n==-1)var i={row:e,column:t};else var s={row:e,column:t};return r.fromPoints(i||this.start,s||this.end)},this.isEmpty=function(){return this.start.row==this.end.row&&this.start.column==this.end.column},this.isMultiLine=function(){return this.start.row!==this.end.row},this.clone=function(){return r.fromPoints(this.start,this.end)},this.collapseRows=function(){return this.end.column==0?new r(this.start.row,0,Math.max(this.start.row,this.end.row-1),0):new r(this.start.row,0,this.end.row,0)},this.toScreenRange=function(e){var t=e.documentToScreenPosition(this.start),n=e.documentToScreenPosition(this.end);return new r(t.row,t.column,n.row,n.column)}}).call(r.prototype),r.fromPoints=function(e,t){return new r(e.row,e.column,t.row,t.column)},t.Range=r}),define("ace/worker/worker_client",["require","exports","module","ace/lib/oop","ace/lib/event_emitter","ace/config"],function(e,t,n){var r=e("../lib/oop"),i=e("../lib/event_emitter").EventEmitter,s=e("../config"),o=function(t,n,r){this.changeListener=this.changeListener.bind(this);if(s.get("packaged"))this.$worker=new Worker(s.moduleUrl(n,"worker"));else{var i;typeof e.supports!="undefined"&&e.supports.indexOf("ucjs2-pinf-0")>=0?i=e.nameToUrl("ace/worker/worker_sourcemint"):(e.nameToUrl&&!e.toUrl&&(e.toUrl=e.nameToUrl),i=this.$normalizePath(e.toUrl("ace/worker/worker",null,"_"))),this.$worker=new Worker(i);var o={};for(var u=0;u<t.length;u++){var a=t[u],f=this.$normalizePath(e.toUrl(a,null,"_").replace(/.js(\?.*)?$/,""));o[a]=f}}this.$worker.postMessage({init:!0,tlns:o,module:n,classname:r}),this.callbackId=1,this.callbacks={};var l=this;this.$worker.onerror=function(e){throw window.console&&console.log&&console.log(e),e},this.$worker.onmessage=function(e){var t=e.data;switch(t.type){case"log":window.console&&console.log&&console.log(t.data);break;case"event":l._emit(t.name,{data:t.data});break;case"call":var n=l.callbacks[t.id];n&&(n(t.data),delete l.callbacks[t.id])}}};(function(){r.implement(this,i),this.$normalizePath=function(e){return location.host?(e=e.replace(/^[a-z]+:\/\/[^\/]+/,""),e=location.protocol+"//"+location.host+(e.charAt(0)=="/"?"":location.pathname.replace(/\/[^\/]*$/,""))+"/"+e.replace(/^[\/]+/,""),e):e},this.terminate=function(){this._emit("terminate",{}),this.$worker.terminate(),this.$worker=null,this.$doc.removeEventListener("change",this.changeListener),this.$doc=null},this.send=function(e,t){this.$worker.postMessage({command:e,args:t})},this.call=function(e,t,n){if(n){var r=this.callbackId++;this.callbacks[r]=n,t.push(r)}this.send(e,t)},this.emit=function(e,t){try{this.$worker.postMessage({event:e,data:{data:t.data}})}catch(n){}},this.attachToDocument=function(e){this.$doc&&this.terminate(),this.$doc=e,this.call("setValue",[e.getValue()]),e.on("change",this.changeListener)},this.changeListener=function(e){e.range={start:e.data.range.start,end:e.data.range.end},this.emit("change",e)}}).call(o.prototype),t.WorkerClient=o}),define("ace/lib/event_emitter",["require","exports","module"],function(e,t,n){var r={};r._emit=r._dispatchEvent=function(e,t){this._eventRegistry=this._eventRegistry||{},this._defaultHandlers=this._defaultHandlers||{};var n=this._eventRegistry[e]||[],r=this._defaultHandlers[e];if(!n.length&&!r)return;t=t||{},t.type||(t.type=e),t.stopPropagation||(t.stopPropagation=function(){this.propagationStopped=!0}),t.preventDefault||(t.preventDefault=function(){this.defaultPrevented=!0});for(var i=0;i<n.length;i++){n[i](t);if(t.propagationStopped)break}if(r&&!t.defaultPrevented)return r(t)},r.setDefaultHandler=function(e,t){this._defaultHandlers=this._defaultHandlers||{};if(this._defaultHandlers[e])throw new Error("The default handler for '"+e+"' is already set");this._defaultHandlers[e]=t},r.on=r.addEventListener=function(e,t){this._eventRegistry=this._eventRegistry||{};var n=this._eventRegistry[e];n||(n=this._eventRegistry[e]=[]),n.indexOf(t)==-1&&n.push(t)},r.removeListener=r.removeEventListener=function(e,t){this._eventRegistry=this._eventRegistry||{};var n=this._eventRegistry[e];if(!n)return;var r=n.indexOf(t);r!==-1&&n.splice(r,1)},r.removeAllListeners=function(e){this._eventRegistry&&(this._eventRegistry[e]=[])},t.EventEmitter=r}),define("ace/config",["require","exports","module","ace/lib/lang"],function(e,t,n){"no use strict";function o(e){return e.replace(/-(.)/g,function(e,t){return t.toUpperCase()})}var r=e("./lib/lang"),i=function(){return this}(),s={packaged:!1,workerPath:"",modePath:"",themePath:"",suffix:".js",$moduleUrls:{}};t.get=function(e){if(!s.hasOwnProperty(e))throw new Error("Unknown config key: "+e);return s[e]},t.set=function(e,t){if(!s.hasOwnProperty(e))throw new Error("Unknown config key: "+e);s[e]=t},t.all=function(){return r.copyObject(s)},t.moduleUrl=function(e,t){if(s.$moduleUrls[e])return s.$moduleUrls[e];var n=e.split("/");t=t||n[n.length-2]||"";var r=n[n.length-1].replace(t,"").replace(/(^[\-_])|([\-_]$)/,"");return!r&&n.length>1&&(r=n[n.length-2]),this.get(t+"Path")+"/"+t+"-"+r+this.get("suffix")},t.setModuleUrl=function(e,t){return s.$moduleUrls[e]=t},t.init=function(){s.packaged=e.packaged||n.packaged||i.define&&define.packaged;if(!i.document)return"";var r={},u="",a=document.getElementsByTagName("script");for(var f=0;f<a.length;f++){var l=a[f],c=l.src||l.getAttribute("src");if(!c)continue;var h=l.attributes;for(var p=0,d=h.length;p<d;p++){var v=h[p];v.name.indexOf("data-ace-")===0&&(r[o(v.name.replace(/^data-ace-/,""))]=v.value)}var m=c.match(/^(.*)\/ace(\-\w+)?\.js(\?|$)/);m&&(u=m[1])}u&&(r.base=r.base||u,r.packaged=!0),r.workerPath=r.workerPath||r.base,r.modePath=r.modePath||r.base,r.themePath=r.themePath||r.base,delete r.base;for(var g in r)typeof r[g]!="undefined"&&t.set(g,r[g])}}),define("ace/mode/behaviour/cstyle",["require","exports","module","ace/lib/oop","ace/mode/behaviour"],function(e,t,n){var r=e("../../lib/oop"),i=e("../behaviour").Behaviour,s=function(){this.add("braces","insertion",function(e,t,n,r,i){if(i=="{"){var s=n.getSelectionRange(),o=r.doc.getTextRange(s);return o!==""?{text:"{"+o+"}",selection:!1}:{text:"{}",selection:[1,1]}}if(i=="}"){var u=n.getCursorPosition(),a=r.doc.getLine(u.row),f=a.substring(u.column,u.column+1);if(f=="}"){var l=r.$findOpeningBracket("}",{column:u.column+1,row:u.row});if(l!==null)return{text:"",selection:[1,1]}}}else if(i=="\n"){var u=n.getCursorPosition(),a=r.doc.getLine(u.row),f=a.substring(u.column,u.column+1);if(f=="}"){var c=r.findMatchingBracket({row:u.row,column:u.column+1});if(!c)return null;var h=this.getNextLineIndent(e,a.substring(0,a.length-1),r.getTabString()),p=this.$getIndent(r.doc.getLine(c.row));return{text:"\n"+h+"\n"+p,selection:[1,h.length,1,h.length]}}}}),this.add("braces","deletion",function(e,t,n,r,i){var s=r.doc.getTextRange(i);if(!i.isMultiLine()&&s=="{"){var o=r.doc.getLine(i.start.row),u=o.substring(i.end.column,i.end.column+1);if(u=="}")return i.end.column++,i}}),this.add("parens","insertion",function(e,t,n,r,i){if(i=="("){var s=n.getSelectionRange(),o=r.doc.getTextRange(s);return o!==""?{text:"("+o+")",selection:!1}:{text:"()",selection:[1,1]}}if(i==")"){var u=n.getCursorPosition(),a=r.doc.getLine(u.row),f=a.substring(u.column,u.column+1);if(f==")"){var l=r.$findOpeningBracket(")",{column:u.column+1,row:u.row});if(l!==null)return{text:"",selection:[1,1]}}}}),this.add("parens","deletion",function(e,t,n,r,i){var s=r.doc.getTextRange(i);if(!i.isMultiLine()&&s=="("){var o=r.doc.getLine(i.start.row),u=o.substring(i.start.column+1,i.start.column+2);if(u==")")return i.end.column++,i}}),this.add("brackets","insertion",function(e,t,n,r,i){if(i=="["){var s=n.getSelectionRange(),o=r.doc.getTextRange(s);return o!==""?{text:"["+o+"]",selection:!1}:{text:"[]",selection:[1,1]}}if(i=="]"){var u=n.getCursorPosition(),a=r.doc.getLine(u.row),f=a.substring(u.column,u.column+1);if(f=="]"){var l=r.$findOpeningBracket("]",{column:u.column+1,row:u.row});if(l!==null)return{text:"",selection:[1,1]}}}}),this.add("brackets","deletion",function(e,t,n,r,i){var s=r.doc.getTextRange(i);if(!i.isMultiLine()&&s=="["){var o=r.doc.getLine(i.start.row),u=o.substring(i.start.column+1,i.start.column+2);if(u=="]")return i.end.column++,i}}),this.add("string_dquotes","insertion",function(e,t,n,r,i){if(i=='"'||i=="'"){var s=i,o=n.getSelectionRange(),u=r.doc.getTextRange(o);if(u!=="")return{text:s+u+s,selection:!1};var a=n.getCursorPosition(),f=r.doc.getLine(a.row),l=f.substring(a.column-1,a.column);if(l=="\\")return null;var c=r.getTokens(o.start.row),h=0,p,d=-1;for(var v=0;v<c.length;v++){p=c[v],p.type=="string"?d=-1:d<0&&(d=p.value.indexOf(s));if(p.value.length+h>o.start.column)break;h+=c[v].value.length}if(!p||d<0&&p.type!=="comment"&&(p.type!=="string"||o.start.column!==p.value.length+h-1&&p.value.lastIndexOf(s)===p.value.length-1))return{text:s+s,selection:[1,1]};if(p&&p.type==="string"){var m=f.substring(a.column,a.column+1);if(m==s)return{text:"",selection:[1,1]}}}}),this.add("string_dquotes","deletion",function(e,t,n,r,i){var s=r.doc.getTextRange(i);if(!i.isMultiLine()&&(s=='"'||s=="'")){var o=r.doc.getLine(i.start.row),u=o.substring(i.start.column+1,i.start.column+2);if(u=='"')return i.end.column++,i}})};r.inherits(s,i),t.CstyleBehaviour=s}),define("ace/mode/folding/cstyle",["require","exports","module","ace/lib/oop","ace/range","ace/mode/folding/fold_mode"],function(e,t,n){var r=e("../../lib/oop"),i=e("../../range").Range,s=e("./fold_mode").FoldMode,o=t.FoldMode=function(){};r.inherits(o,s),function(){this.foldingStartMarker=/(\{|\[)[^\}\]]*$|^\s*(\/\*)/,this.foldingStopMarker=/^[^\[\{]*(\}|\])|^[\s\*]*(\*\/)/,this.getFoldWidgetRange=function(e,t,n){var r=e.getLine(n),s=r.match(this.foldingStartMarker);if(s){var o=s.index;if(s[1])return this.openingBracketBlock(e,s[1],n,o);var u=e.getCommentFoldRange(n,o+s[0].length);return u.end.column-=2,u}if(t!=="markbeginend")return;var s=r.match(this.foldingStopMarker);if(s){var o=s.index+s[0].length;if(s[2]){var u=e.getCommentFoldRange(n,o);return u.end.column-=2,u}var a={row:n,column:o},f=e.$findOpeningBracket(s[1],a);if(!f)return;return f.column++,a.column--,i.fromPoints(f,a)}}}.call(o.prototype)}),define("ace/mode/folding/fold_mode",["require","exports","module","ace/range"],function(e,t,n){var r=e("../../range").Range,i=t.FoldMode=function(){};(function(){this.foldingStartMarker=null,this.foldingStopMarker=null,this.getFoldWidget=function(e,t,n){var r=e.getLine(n);return this.foldingStartMarker.test(r)?"start":t=="markbeginend"&&this.foldingStopMarker&&this.foldingStopMarker.test(r)?"end":""},this.getFoldWidgetRange=function(e,t,n){return null},this.indentationBlock=function(e,t,n){var i=/\S/,s=e.getLine(t),o=s.search(i);if(o==-1)return;var u=n||s.length,a=e.getLength(),f=t,l=t;while(++t<a){var c=e.getLine(t).search(i);if(c==-1)continue;if(c<=o)break;l=t}if(l>f){var h=e.getLine(l).length;return new r(f,u,l,h)}},this.openingBracketBlock=function(e,t,n,i,s){var o={row:n,column:i+1},u=e.$findClosingBracket(t,o,s);if(!u)return;var a=e.foldWidgets[u.row];return a==null&&(a=this.getFoldWidget(e,u.row)),a=="start"&&u.row>o.row&&(u.row--,u.column=e.getLine(u.row).length),r.fromPoints(o,u)}}).call(i.prototype)}),define("ace/mode/xml",["require","exports","module","ace/lib/oop","ace/mode/text","ace/tokenizer","ace/mode/xml_highlight_rules","ace/mode/behaviour/xml","ace/mode/folding/xml"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("../tokenizer").Tokenizer,o=e("./xml_highlight_rules").XmlHighlightRules,u=e("./behaviour/xml").XmlBehaviour,a=e("./folding/xml").FoldMode,f=function(){this.$tokenizer=new s((new o).getRules()),this.$behaviour=new u,this.foldingRules=new a};r.inherits(f,i),function(){this.getNextLineIndent=function(e,t,n){return this.$getIndent(t)}}.call(f.prototype),t.Mode=f}),define("ace/mode/xml_highlight_rules",["require","exports","module","ace/lib/oop","ace/mode/xml_util","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("./xml_util"),s=e("./text_highlight_rules").TextHighlightRules,o=function(){this.$rules={start:[{token:"text",regex:"<\\!\\[CDATA\\[",next:"cdata"},{token:"xml_pe",regex:"<\\?.*?\\?>"},{token:"comment",merge:!0,regex:"<\\!--",next:"comment"},{token:"xml_pe",regex:"<\\!.*?>"},{token:"meta.tag",regex:"<\\/?",next:"tag"},{token:"text",regex:"\\s+"},{token:"constant.character.entity",regex:"(?:&#[0-9]+;)|(?:&#x[0-9a-fA-F]+;)|(?:&[a-zA-Z0-9_:\\.-]+;)"},{token:"text",regex:"[^<]+"}],cdata:[{token:"text",regex:"\\]\\]>",next:"start"},{token:"text",regex:"\\s+"},{token:"text",regex:"(?:[^\\]]|\\](?!\\]>))+"}],comment:[{token:"comment",regex:".*?-->",next:"start"},{token:"comment",merge:!0,regex:".+"}]},i.tag(this.$rules,"tag","start")};r.inherits(o,s),t.XmlHighlightRules=o}),define("ace/mode/xml_util",["require","exports","module"],function(e,t,n){function r(e){return[{token:"string",regex:'".*?"'},{token:"string",merge:!0,regex:'["].*',next:e+"_qqstring"},{token:"string",regex:"'.*?'"},{token:"string",merge:!0,regex:"['].*",next:e+"_qstring"}]}function i(e,t){return[{token:"string",merge:!0,regex:".*?"+e,next:t},{token:"string",merge:!0,regex:".+"}]}t.tag=function(e,t,n,s){e[t]=[{token:"text",regex:"\\s+"},{token:function(e){return s&&s[e]?"meta.tag.tag-name."+s[e]:"meta.tag.tag-name"},merge:!0,regex:"[-_a-zA-Z0-9:]+",next:t+"_embed_attribute_list"},{token:"empty",regex:"",next:t+"_embed_attribute_list"}],e[t+"_qstring"]=i("'",t+"_embed_attribute_list"),e[t+"_qqstring"]=i('"',t+"_embed_attribute_list"),e[t+"_embed_attribute_list"]=[{token:"meta.tag",merge:!0,regex:"/?>",next:n},{token:"keyword.operator",regex:"="},{token:"entity.other.attribute-name",regex:"[-_a-zA-Z0-9:]+"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:"text",regex:"\\s+"}].concat(r(t))}}),define("ace/mode/behaviour/xml",["require","exports","module","ace/lib/oop","ace/mode/behaviour","ace/mode/behaviour/cstyle","ace/token_iterator"],function(e,t,n){function u(e,t){var n=!0,r=e.type.split("."),i=t.split(".");return i.forEach(function(e){if(r.indexOf(e)==-1)return n=!1,!1}),n}var r=e("../../lib/oop"),i=e("../behaviour").Behaviour,s=e("./cstyle").CstyleBehaviour,o=e("../../token_iterator").TokenIterator,a=function(){this.inherit(s,["string_dquotes"]),this.add("autoclosing","insertion",function(e,t,n,r,i){if(i==">"){var s=n.getCursorPosition(),a=new o(r,s.row,s.column),f=a.getCurrentToken(),l=!1;if(!f||!u(f,"meta.tag")&&(!u(f,"text")||!f.value.match("/"))){do f=a.stepBackward();while(f&&(u(f,"string")||u(f,"keyword.operator")||u(f,"entity.attribute-name")||u(f,"text")))}else l=!0;if(!f||!u(f,"meta.tag-name")||a.stepBackward().value.match("/"))return;var c=f.value;if(l)var c=c.substring(0,s.column-f.start);return{text:"></"+c+">",selection:[1,1]}}}),this.add("autoindent","insertion",function(e,t,n,r,i){if(i=="\n"){var s=n.getCursorPosition(),o=r.doc.getLine(s.row),u=o.substring(s.column,s.column+2);if(u=="</"){var a=this.$getIndent(r.doc.getLine(s.row))+r.getTabString(),f=this.$getIndent(r.doc.getLine(s.row));return{text:"\n"+a+"\n"+f,selection:[1,a.length,1,a.length]}}}})};r.inherits(a,i),t.XmlBehaviour=a}),define("ace/token_iterator",["require","exports","module"],function(e,t,n){var r=function(e,t,n){this.$session=e,this.$row=t,this.$rowTokens=e.getTokens(t);var r=e.getTokenAt(t,n);this.$tokenIndex=r?r.index:-1};(function(){this.stepBackward=function(){this.$tokenIndex-=1;while(this.$tokenIndex<0){this.$row-=1;if(this.$row<0)return this.$row=0,null;this.$rowTokens=this.$session.getTokens(this.$row),this.$tokenIndex=this.$rowTokens.length-1}return this.$rowTokens[this.$tokenIndex]},this.stepForward=function(){var e=this.$session.getLength();this.$tokenIndex+=1;while(this.$tokenIndex>=this.$rowTokens.length){this.$row+=1;if(this.$row>=e)return this.$row=e-1,null;this.$rowTokens=this.$session.getTokens(this.$row),this.$tokenIndex=0}return this.$rowTokens[this.$tokenIndex]},this.getCurrentToken=function(){return this.$rowTokens[this.$tokenIndex]},this.getCurrentTokenRow=function(){return this.$row},this.getCurrentTokenColumn=function(){var e=this.$rowTokens,t=this.$tokenIndex,n=e[t].start;if(n!==undefined)return n;n=0;while(t>0)t-=1,n+=e[t].value.length;return n}}).call(r.prototype),t.TokenIterator=r}),define("ace/mode/folding/xml",["require","exports","module","ace/lib/oop","ace/lib/lang","ace/range","ace/mode/folding/fold_mode","ace/token_iterator"],function(e,t,n){var r=e("../../lib/oop"),i=e("../../lib/lang"),s=e("../../range").Range,o=e("./fold_mode").FoldMode,u=e("../../token_iterator").TokenIterator,a=t.FoldMode=function(e){o.call(this),this.voidElements=e||{}};r.inherits(a,o),function(){this.getFoldWidget=function(e,t,n){var r=this._getFirstTagInLine(e,n);return r.closing?t=="markbeginend"?"end":"":!r.tagName||this.voidElements[r.tagName.toLowerCase()]?"":r.selfClosing?"":r.value.indexOf("/"+r.tagName)!==-1?"":"start"},this._getFirstTagInLine=function(e,t){var n=e.getTokens(t),r="";for(var s=0;s<n.length;s++){var o=n[s];o.type.indexOf("meta.tag")===0?r+=o.value:r+=i.stringRepeat(" ",o.value.length)}return this._parseTag(r)},this.tagRe=/^(\s*)(<?(\/?)([-_a-zA-Z0-9:!]*)\s*(\/?)>?)/,this._parseTag=function(e){var t=this.tagRe.exec(e),n=this.tagRe.lastIndex||0;return this.tagRe.lastIndex=0,{value:e,match:t?t[2]:"",closing:t?!!t[3]:!1,selfClosing:t?!!t[5]||t[2]=="/>":!1,tagName:t?t[4]:"",column:t[1]?n+t[1].length:n}},this._readTagForward=function(e){var t=e.getCurrentToken();if(!t)return null;var n="",r;do if(t.type.indexOf("meta.tag")===0){if(!r)var r={row:e.getCurrentTokenRow(),column:e.getCurrentTokenColumn()};n+=t.value;if(n.indexOf(">")!==-1){var i=this._parseTag(n);return i.start=r,i.end={row:e.getCurrentTokenRow(),column:e.getCurrentTokenColumn()+t.value.length},e.stepForward(),i}}while(t=e.stepForward());return null},this._readTagBackward=function(e){var t=e.getCurrentToken();if(!t)return null;var n="",r;do if(t.type.indexOf("meta.tag")===0){r||(r={row:e.getCurrentTokenRow(),column:e.getCurrentTokenColumn()+t.value.length}),n=t.value+n;if(n.indexOf("<")!==-1){var i=this._parseTag(n);return i.end=r,i.start={row:e.getCurrentTokenRow(),column:e.getCurrentTokenColumn()},e.stepBackward(),i}}while(t=e.stepBackward());return null},this._pop=function(e,t){while(e.length){var n=e[e.length-1];if(!t||n.tagName==t.tagName)return e.pop();if(this.voidElements[t.tagName])return;if(this.voidElements[n.tagName]){e.pop();continue}return null}},this.getFoldWidgetRange=function(e,t,n){var r=this._getFirstTagInLine(e,n);if(!r.match)return null;var i=r.closing||r.selfClosing,o=[],a;if(!i){var f=new u(e,n,r.column),l={row:n,column:r.column+r.tagName.length+2};while(a=this._readTagForward(f)){if(a.selfClosing){if(!o.length)return a.start.column+=a.tagName.length+2,a.end.column-=2,s.fromPoints(a.start,a.end);continue}if(a.closing){this._pop(o,a);if(o.length==0)return s.fromPoints(l,a.start)}else o.push(a)}}else{var f=new u(e,n,r.column+r.match.length),c={row:n,column:r.column};while(a=this._readTagBackward(f)){if(a.selfClosing){if(!o.length)return a.start.column+=a.tagName.length+2,a.end.column-=2,s.fromPoints(a.start,a.end);continue}if(!a.closing){this._pop(o,a);if(o.length==0)return a.start.column+=a.tagName.length+2,s.fromPoints(a.start,c)}else o.push(a)}}}}.call(a.prototype)}),define("ace/mode/html",["require","exports","module","ace/lib/oop","ace/mode/text","ace/mode/javascript","ace/mode/css","ace/tokenizer","ace/mode/html_highlight_rules","ace/mode/behaviour/html","ace/mode/folding/html"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("./javascript").Mode,o=e("./css").Mode,u=e("../tokenizer").Tokenizer,a=e("./html_highlight_rules").HtmlHighlightRules,f=e("./behaviour/html").HtmlBehaviour,l=e("./folding/html").FoldMode,c=function(){var e=new a;this.$tokenizer=new u(e.getRules()),this.$behaviour=new f,this.$embeds=e.getEmbeds(),this.createModeDelegates({"js-":s,"css-":o}),this.foldingRules=new l};r.inherits(c,i),function(){this.toggleCommentLines=function(e,t,n,r){return 0},this.getNextLineIndent=function(e,t,n){return this.$getIndent(t)},this.checkOutdent=function(e,t,n){return!1}}.call(c.prototype),t.Mode=c}),define("ace/mode/css",["require","exports","module","ace/lib/oop","ace/mode/text","ace/tokenizer","ace/mode/css_highlight_rules","ace/mode/matching_brace_outdent","ace/worker/worker_client","ace/mode/folding/cstyle"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("../tokenizer").Tokenizer,o=e("./css_highlight_rules").CssHighlightRules,u=e("./matching_brace_outdent").MatchingBraceOutdent,a=e("../worker/worker_client").WorkerClient,f=e("./folding/cstyle").FoldMode,l=function(){this.$tokenizer=new s((new o).getRules(),"i"),this.$outdent=new u,this.foldingRules=new f};r.inherits(l,i),function(){this.foldingRules="cStyle",this.getNextLineIndent=function(e,t,n){var r=this.$getIndent(t),i=this.$tokenizer.getLineTokens(t,e).tokens;if(i.length&&i[i.length-1].type=="comment")return r;var s=t.match(/^.*\{\s*$/);return s&&(r+=n),r},this.checkOutdent=function(e,t,n){return this.$outdent.checkOutdent(t,n)},this.autoOutdent=function(e,t,n){this.$outdent.autoOutdent(t,n)},this.createWorker=function(e){var t=new a(["ace"],"ace/mode/css_worker","Worker");return t.attachToDocument(e.getDocument()),t.on("csslint",function(t){var n=[];t.data.forEach(function(e){n.push({row:e.line-1,column:e.col-1,text:e.message,type:e.type,lint:e})}),e.setAnnotations(n)}),t}}.call(l.prototype),t.Mode=l}),define("ace/mode/css_highlight_rules",["require","exports","module","ace/lib/oop","ace/lib/lang","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("../lib/lang"),s=e("./text_highlight_rules").TextHighlightRules,o=function(){var e=i.arrayToMap("animation-fill-mode|alignment-adjust|alignment-baseline|animation-delay|animation-direction|animation-duration|animation-iteration-count|animation-name|animation-play-state|animation-timing-function|animation|appearance|azimuth|backface-visibility|background-attachment|background-break|background-clip|background-color|background-image|background-origin|background-position|background-repeat|background-size|background|baseline-shift|binding|bleed|bookmark-label|bookmark-level|bookmark-state|bookmark-target|border-bottom|border-bottom-color|border-bottom-left-radius|border-bottom-right-radius|border-bottom-style|border-bottom-width|border-collapse|border-color|border-image|border-image-outset|border-image-repeat|border-image-slice|border-image-source|border-image-width|border-left|border-left-color|border-left-style|border-left-width|border-radius|border-right|border-right-color|border-right-style|border-right-width|border-spacing|border-style|border-top|border-top-color|border-top-left-radius|border-top-right-radius|border-top-style|border-top-width|border-width|border|bottom|box-align|box-decoration-break|box-direction|box-flex-group|box-flex|box-lines|box-ordinal-group|box-orient|box-pack|box-shadow|box-sizing|break-after|break-before|break-inside|caption-side|clear|clip|color-profile|color|column-count|column-fill|column-gap|column-rule|column-rule-color|column-rule-style|column-rule-width|column-span|column-width|columns|content|counter-increment|counter-reset|crop|cue-after|cue-before|cue|cursor|direction|display|dominant-baseline|drop-initial-after-adjust|drop-initial-after-align|drop-initial-before-adjust|drop-initial-before-align|drop-initial-size|drop-initial-value|elevation|empty-cells|fit|fit-position|float-offset|float|font-family|font-size|font-size-adjust|font-stretch|font-style|font-variant|font-weight|font|grid-columns|grid-rows|hanging-punctuation|height|hyphenate-after|hyphenate-before|hyphenate-character|hyphenate-lines|hyphenate-resource|hyphens|icon|image-orientation|image-rendering|image-resolution|inline-box-align|left|letter-spacing|line-height|line-stacking-ruby|line-stacking-shift|line-stacking-strategy|line-stacking|list-style-image|list-style-position|list-style-type|list-style|margin-bottom|margin-left|margin-right|margin-top|margin|mark-after|mark-before|mark|marks|marquee-direction|marquee-play-count|marquee-speed|marquee-style|max-height|max-width|min-height|min-width|move-to|nav-down|nav-index|nav-left|nav-right|nav-up|opacity|orphans|outline-color|outline-offset|outline-style|outline-width|outline|overflow-style|overflow-x|overflow-y|overflow|padding-bottom|padding-left|padding-right|padding-top|padding|page-break-after|page-break-before|page-break-inside|page-policy|page|pause-after|pause-before|pause|perspective-origin|perspective|phonemes|pitch-range|pitch|play-during|position|presentation-level|punctuation-trim|quotes|rendering-intent|resize|rest-after|rest-before|rest|richness|right|rotation-point|rotation|ruby-align|ruby-overhang|ruby-position|ruby-span|size|speak-header|speak-numeral|speak-punctuation|speak|speech-rate|stress|string-set|table-layout|target-name|target-new|target-position|target|text-align-last|text-align|text-decoration|text-emphasis|text-height|text-indent|text-justify|text-outline|text-shadow|text-transform|text-wrap|top|transform-origin|transform-style|transform|transition-delay|transition-duration|transition-property|transition-timing-function|transition|unicode-bidi|vertical-align|visibility|voice-balance|voice-duration|voice-family|voice-pitch-range|voice-pitch|voice-rate|voice-stress|voice-volume|volume|white-space-collapse|white-space|widows|width|word-break|word-spacing|word-wrap|z-index".split("|")),t=i.arrayToMap("rgb|rgba|url|attr|counter|counters".split("|")),n=i.arrayToMap("absolute|after-edge|after|all-scroll|all|alphabetic|always|antialiased|armenian|auto|avoid-column|avoid-page|avoid|balance|baseline|before-edge|before|below|bidi-override|block-line-height|block|bold|bolder|border-box|both|bottom|box|break-all|break-word|capitalize|caps-height|caption|center|central|char|circle|cjk-ideographic|clone|close-quote|col-resize|collapse|column|consider-shifts|contain|content-box|cover|crosshair|cubic-bezier|dashed|decimal-leading-zero|decimal|default|disabled|disc|disregard-shifts|distribute-all-lines|distribute-letter|distribute-space|distribute|dotted|double|e-resize|ease-in|ease-in-out|ease-out|ease|ellipsis|end|exclude-ruby|fill|fixed|font-size|font|georgian|glyphs|grid-height|groove|hand|hanging|hebrew|help|hidden|hiragana-iroha|hiragana|horizontal|icon|ideograph-alpha|ideograph-numeric|ideograph-parenthesis|ideograph-space|ideographic|inactive|include-ruby|inherit|initial|inline-block|inline-box|inline-line-height|inline-table|inline|inset|inside|inter-ideograph|inter-word|invert|italic|justify|katakana-iroha|katakana|keep-all|last|left|lighter|line-edge|line-through|line|linear|list-item|local|loose|lower-alpha|lower-greek|lower-latin|lower-roman|lowercase|lr-tb|ltr|mathematical|max-height|max-size|medium|menu|message-box|middle|move|n-resize|ne-resize|newspaper|no-change|no-close-quote|no-drop|no-open-quote|no-repeat|none|normal|not-allowed|nowrap|nw-resize|oblique|open-quote|outset|outside|overline|padding-box|page|pointer|pre-line|pre-wrap|pre|preserve-3d|progress|relative|repeat-x|repeat-y|repeat|replaced|reset-size|ridge|right|round|row-resize|rtl|s-resize|scroll|se-resize|separate|slice|small-caps|small-caption|solid|space|square|start|static|status-bar|step-end|step-start|steps|stretch|strict|sub|super|sw-resize|table-caption|table-cell|table-column-group|table-column|table-footer-group|table-header-group|table-row-group|table-row|table|tb-rl|text-after-edge|text-before-edge|text-bottom|text-size|text-top|text|thick|thin|top|transparent|underline|upper-alpha|upper-latin|upper-roman|uppercase|use-script|vertical-ideographic|vertical-text|visible|w-resize|wait|whitespace|z-index|zero".split("|")),r=i.arrayToMap("aqua|black|blue|fuchsia|gray|green|lime|maroon|navy|olive|orange|purple|red|silver|teal|white|yellow".split("|")),s=i.arrayToMap("arial|century|comic|courier|garamond|georgia|helvetica|impact|lucida|symbol|system|tahoma|times|trebuchet|utopia|verdana|webdings|sans-serif|serif|monospace".split("|")),o="\\-?(?:(?:[0-9]+)|(?:[0-9]*\\.[0-9]+))",u="(\\:+)\\b(after|before|first-letter|first-line|moz-selection|selection)\\b",a="(:)\\b(active|checked|disabled|empty|enabled|first-child|first-of-type|focus|hover|indeterminate|invalid|last-child|last-of-type|link|not|nth-child|nth-last-child|nth-last-of-type|nth-of-type|only-child|only-of-type|required|root|target|valid|visited)\\b",f=[{token:"comment",merge:!0,regex:"\\/\\*",next:"ruleset_comment"},{token:"string",regex:'["](?:(?:\\\\.)|(?:[^"\\\\]))*?["]'},{token:"string",regex:"['](?:(?:\\\\.)|(?:[^'\\\\]))*?[']"},{token:["constant.numeric","keyword"],regex:"("+o+")(ch|cm|deg|em|ex|fr|gd|grad|Hz|in|kHz|mm|ms|pc|pt|px|rad|rem|s|turn|vh|vm|vw|%)"},{token:["constant.numeric"],regex:"([0-9]+)"},{token:"constant.numeric",regex:"#[a-f0-9]{6}"},{token:"constant.numeric",regex:"#[a-f0-9]{3}"},{token:["punctuation","entity.other.attribute-name.pseudo-element.css"],regex:u},{token:["punctuation","entity.other.attribute-name.pseudo-class.css"],regex:a},{token:function(i){return e.hasOwnProperty(i.toLowerCase())?"support.type":t.hasOwnProperty(i.toLowerCase())?"support.function":n.hasOwnProperty(i.toLowerCase())?"support.constant":r.hasOwnProperty(i.toLowerCase())?"support.constant.color":s.hasOwnProperty(i.toLowerCase())?"support.constant.fonts":"text"},regex:"\\-?[a-zA-Z_][a-zA-Z0-9_\\-]*"}],l=i.copyArray(f);l.unshift({token:"paren.rparen",regex:"\\}",next:"start"});var c=i.copyArray(f);c.unshift({token:"paren.rparen",regex:"\\}",next:"media"});var h=[{token:"comment",merge:!0,regex:".+"}],p=i.copyArray(h);p.unshift({token:"comment",regex:".*?\\*\\/",next:"start"});var d=i.copyArray(h);d.unshift({token:"comment",regex:".*?\\*\\/",next:"media"});var v=i.copyArray(h);v.unshift({token:"comment",regex:".*?\\*\\/",next:"ruleset"}),this.$rules={start:[{token:"comment",merge:!0,regex:"\\/\\*",next:"comment"},{token:"paren.lparen",regex:"\\{",next:"ruleset"},{token:"string",regex:"@.*?{",next:"media"},{token:"keyword",regex:"#[a-z0-9-_]+"},{token:"variable",regex:"\\.[a-z0-9-_]+"},{token:"string",regex:":[a-z0-9-_]+"},{token:"constant",regex:"[a-z0-9-_]+"}],media:[{token:"comment",merge:!0,regex:"\\/\\*",next:"media_comment"},{token:"paren.lparen",regex:"\\{",next:"media_ruleset"},{token:"string",regex:"\\}",next:"start"},{token:"keyword",regex:"#[a-z0-9-_]+"},{token:"variable",regex:"\\.[a-z0-9-_]+"},{token:"string",regex:":[a-z0-9-_]+"},{token:"constant",regex:"[a-z0-9-_]+"}],comment:p,ruleset:l,ruleset_comment:v,media_ruleset:c,media_comment:d}};r.inherits(o,s),t.CssHighlightRules=o}),define("ace/mode/html_highlight_rules",["require","exports","module","ace/lib/oop","ace/mode/css_highlight_rules","ace/mode/javascript_highlight_rules","ace/mode/xml_util","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("./css_highlight_rules").CssHighlightRules,s=e("./javascript_highlight_rules").JavaScriptHighlightRules,o=e("./xml_util"),u=e("./text_highlight_rules").TextHighlightRules,a={a:"anchor",button:"form",form:"form",img:"image",input:"form",label:"form",script:"script",select:"form",textarea:"form",style:"style",table:"table",tbody:"table",td:"table",tfoot:"table",th:"table",tr:"table"},f=function(){this.$rules={start:[{token:"text",merge:!0,regex:"<\\!\\[CDATA\\[",next:"cdata"},{token:"xml_pe",regex:"<\\?.*?\\?>"},{token:"comment",merge:!0,regex:"<\\!--",next:"comment"},{token:"xml_pe",regex:"<\\!.*?>"},{token:"meta.tag",regex:"<(?=s*script\\b)",next:"script"},{token:"meta.tag",regex:"<(?=s*style\\b)",next:"style"},{token:"meta.tag",regex:"<\\/?",next:"tag"},{token:"text",regex:"\\s+"},{token:"constant.character.entity",regex:"(?:&#[0-9]+;)|(?:&#x[0-9a-fA-F]+;)|(?:&[a-zA-Z0-9_:\\.-]+;)"},{token:"text",regex:"[^<]+"}],cdata:[{token:"text",regex:"\\]\\]>",next:"start"},{token:"text",merge:!0,regex:"\\s+"},{token:"text",merge:!0,regex:".+"}],comment:[{token:"comment",regex:".*?-->",next:"start"},{token:"comment",merge:!0,regex:".+"}]},o.tag(this.$rules,"tag","start",a),o.tag(this.$rules,"style","css-start",a),o.tag(this.$rules,"script","js-start",a),this.embedRules(s,"js-",[{token:"comment",regex:"\\/\\/.*(?=<\\/script>)",next:"tag"},{token:"meta.tag",regex:"<\\/(?=script)",next:"tag"}]),this.embedRules(i,"css-",[{token:"meta.tag",regex:"<\\/(?=style)",next:"tag"}])};r.inherits(f,u),t.HtmlHighlightRules=f}),define("ace/mode/behaviour/html",["require","exports","module","ace/lib/oop","ace/mode/behaviour/xml","ace/mode/behaviour/cstyle","ace/token_iterator"],function(e,t,n){function a(e,t){var n=!0,r=e.type.split("."),i=t.split(".");return i.forEach(function(e){if(r.indexOf(e)==-1)return n=!1,!1}),n}var r=e("../../lib/oop"),i=e("../behaviour/xml").XmlBehaviour,s=e("./cstyle").CstyleBehaviour,o=e("../../token_iterator").TokenIterator,u=["area","base","br","col","command","embed","hr","img","input","keygen","link","meta","param","source","track","wbr"],f=function(){this.inherit(i),this.add("autoclosing","insertion",function(e,t,n,r,i){if(i==">"){var s=n.getCursorPosition(),f=new o(r,s.row,s.column),l=f.getCurrentToken(),c=!1;if(!l||!a(l,"meta.tag")&&(!a(l,"text")||!l.value.match("/"))){do l=f.stepBackward();while(l&&(a(l,"string")||a(l,"keyword.operator")||a(l,"entity.attribute-name")||a(l,"text")))}else c=!0;if(!l||!a(l,"meta.tag-name")||f.stepBackward().value.match("/"))return;var h=l.value;if(c)var h=h.substring(0,s.column-l.start);if(u.indexOf(h)!==-1)return;return{text:"></"+h+">",selection:[1,1]}}})};r.inherits(f,i),t.HtmlBehaviour=f}),define("ace/mode/folding/html",["require","exports","module","ace/lib/oop","ace/mode/folding/mixed","ace/mode/folding/xml","ace/mode/folding/cstyle"],function(e,t,n){var r=e("../../lib/oop"),i=e("./mixed").FoldMode,s=e("./xml").FoldMode,o=e("./cstyle").FoldMode,u=t.FoldMode=function(){i.call(this,new s({area:1,base:1,br:1,col:1,command:1,embed:1,hr:1,img:1,input:1,keygen:1,link:1,meta:1,param:1,source:1,track:1,wbr:1,li:1,dt:1,dd:1,p:1,rt:1,rp:1,optgroup:1,option:1,colgroup:1,td:1,th:1}),{"js-":new o,"css-":new o})};r.inherits(u,i)}),define("ace/mode/folding/mixed",["require","exports","module","ace/lib/oop","ace/mode/folding/fold_mode"],function(e,t,n){var r=e("../../lib/oop"),i=e("./fold_mode").FoldMode,s=t.FoldMode=function(e,t){this.defaultMode=e,this.subModes=t};r.inherits(s,i),function(){this.$getMode=function(e){for(var t in this.subModes)if(e.indexOf(t)===0)return this.subModes[t];return null},this.$tryMode=function(e,t,n,r){var i=this.$getMode(e);return i?i.getFoldWidget(t,n,r):""},this.getFoldWidget=function(e,t,n){return this.$tryMode(e.getState(n-1),e,t,n)||this.$tryMode(e.getState(n),e,t,n)||this.defaultMode.getFoldWidget(e,t,n)},this.getFoldWidgetRange=function(e,t,n){var r=this.$getMode(e.getState(n-1));if(!r||!r.getFoldWidget(e,t,n))r=this.$getMode(e.getState(n));if(!r||!r.getFoldWidget(e,t,n))r=this.defaultMode;return r.getFoldWidgetRange(e,t,n)}}.call(s.prototype)}),define("ace/mode/markdown_highlight_rules",["require","exports","module","ace/lib/oop","ace/mode/text_highlight_rules","ace/mode/javascript_highlight_rules","ace/mode/xml_highlight_rules","ace/mode/html_highlight_rules","ace/mode/css_highlight_rules"],function(e,t,n){function f(e,t){return{token:"support.function",regex:"^```"+e+"\\s*$",next:t+"start"}}var r=e("../lib/oop"),i=e("./text_highlight_rules").TextHighlightRules,s=e("./javascript_highlight_rules").JavaScriptHighlightRules,o=e("./xml_highlight_rules").XmlHighlightRules,u=e("./html_highlight_rules").HtmlHighlightRules,a=e("./css_highlight_rules").CssHighlightRules,l=function(){this.$rules={start:[{token:"empty_line",regex:"^$"},{token:["support.function","support.function","support.function"],regex:"(`+)([^\\r]*?[^`])(\\1)"},{token:"support.function",regex:"^[ ]{4}.+"},{token:"markup.heading.1",regex:"^=+(?=\\s*$)"},{token:"markup.heading.1",regex:"^\\-+(?=\\s*$)"},{token:function(e){return"markup.heading."+e.length},regex:"^#{1,6}"},f("(?:javascript|js)","js-"),f("xml","xml-"),f("html","html-"),f("css","css-"),{token:"support.function",regex:"^```[a-zA-Z]+\\s*$",next:"githubblock"},{token:"string",regex:"^>[ ].+$",next:"blockquote"},{token:["text","constant","text","url","string","text"],regex:'^([ ]{0,3}\\[)([^\\]]+)(\\]:\\s*)([^ ]+)(\\s*(?:["][^"]+["])?(\\s*))$'},{token:["text","string","text","constant","text"],regex:"(\\[)((?:[[^\\]]*\\]|[^\\[\\]])*)(\\][ ]?(?:\\n[ ]*)?\\[)(.*?)(\\])"},{token:["text","string","text","markup.underline","string","text"],regex:'(\\[)(\\[[^\\]]*\\]|[^\\[\\]]*)(\\]\\([ \\t]*)(<?(?:(?:[^\\(]*?\\([^\\)]*?\\)\\S*?)|(?:.*?))>?)((?:[ 	]*"(?:.*?)"[ \\t]*)?)(\\))'},{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\*[ ]?){3,}\\s*$"},{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\-[ ]?){3,}\\s*$"},{token:"constant",regex:"^[ ]{0,2}(?:[ ]?\\_[ ]?){3,}\\s*$"},{token:"markup.list",regex:"^\\s{0,3}(?:[*+-]|\\d+\\.)\\s+",next:"listblock"},{token:["string","string","string"],regex:"([*]{2}|[_]{2}(?=\\S))([^\\r]*?\\S[*_]*)(\\1)"},{token:["string","string","string"],regex:"([*]|[_](?=\\S))([^\\r]*?\\S[*_]*)(\\1)"},{token:["text","url","text"],regex:"(<)((?:https?|ftp|dict):[^'\">\\s]+|(?:mailto:)?[-.\\w]+\\@[-a-z0-9]+(?:\\.[-a-z0-9]+)*\\.[a-z]+)(>)"},{token:"text",regex:"[^\\*_%$`\\[#<>]+"}],listblock:[{token:"empty_line",regex:"^$",next:"start"},{token:"markup.list",regex:".+"}],blockquote:[{token:"empty_line",regex:"^\\s*$",next:"start"},{token:"string",regex:".+"}],githubblock:[{token:"support.function",regex:"^```",next:"start"},{token:"support.function",regex:".+"}]},this.embedRules(s,"js-",[{token:"support.function",regex:"^```",next:"start"}]),this.embedRules(u,"html-",[{token:"support.function",regex:"^```",next:"start"}]),this.embedRules(a,"css-",[{token:"support.function",regex:"^```",next:"start"}]),this.embedRules(o,"xml-",[{token:"support.function",regex:"^```",next:"start"}])};r.inherits(l,i),t.MarkdownHighlightRules=l}),define("ace/mode/svg",["require","exports","module","ace/lib/oop","ace/mode/xml","ace/mode/javascript","ace/tokenizer","ace/mode/svg_highlight_rules","ace/mode/folding/mixed","ace/mode/folding/xml","ace/mode/folding/cstyle"],function(e,t,n){var r=e("../lib/oop"),i=e("./xml").Mode,s=e("./javascript").Mode,o=e("../tokenizer").Tokenizer,u=e("./svg_highlight_rules").SvgHighlightRules,a=e("./folding/mixed").FoldMode,f=e("./folding/xml").FoldMode,l=e("./folding/cstyle").FoldMode,c=function(){i.call(this),this.highlighter=new u,this.$tokenizer=new o(this.highlighter.getRules()),this.$embeds=this.highlighter.getEmbeds(),this.createModeDelegates({"js-":s}),this.foldingRules=new a(new f({}),{"js-":new l})};r.inherits(c,i),function(){this.getNextLineIndent=function(e,t,n){return this.$getIndent(t)}}.call(c.prototype),t.Mode=c}),define("ace/mode/svg_highlight_rules",["require","exports","module","ace/lib/oop","ace/mode/javascript_highlight_rules","ace/mode/xml_highlight_rules","ace/mode/xml_util"],function(e,t,n){var r=e("../lib/oop"),i=e("./javascript_highlight_rules").JavaScriptHighlightRules,s=e("./xml_highlight_rules").XmlHighlightRules,o=e("./xml_util"),u=function(){s.call(this),this.$rules.start.splice(3,0,{token:"meta.tag",regex:"<(?=s*script)",next:"script"}),o.tag(this.$rules,"script","js-start"),this.embedRules(i,"js-",[{token:"comment",regex:"\\/\\/.*(?=<\\/script>)",next:"tag"},{token:"meta.tag",regex:"<\\/(?=script)",next:"tag"}])};r.inherits(u,s),t.SvgHighlightRules=u}),define("ace/mode/c_cpp",["require","exports","module","ace/lib/oop","ace/mode/text","ace/tokenizer","ace/mode/c_cpp_highlight_rules","ace/mode/matching_brace_outdent","ace/range","ace/mode/behaviour/cstyle","ace/mode/folding/cstyle"],function(e,t,n){var r=e("../lib/oop"),i=e("./text").Mode,s=e("../tokenizer").Tokenizer,o=e("./c_cpp_highlight_rules").c_cppHighlightRules,u=e("./matching_brace_outdent").MatchingBraceOutdent,a=e("../range").Range,f=e("./behaviour/cstyle").CstyleBehaviour,l=e("./folding/cstyle").FoldMode,c=function(){this.$tokenizer=new s((new o).getRules()),this.$outdent=new u,this.$behaviour=new f,this.foldingRules=new l};r.inherits(c,i),function(){this.toggleCommentLines=function(e,t,n,r){var i=!0,s=/^(\s*)\/\//;for(var o=n;o<=r;o++)if(!s.test(t.getLine(o))){i=!1;break}if(i){var u=new a(0,0,0,0);for(var o=n;o<=r;o++){var f=t.getLine(o),l=f.match(s);u.start.row=o,u.end.row=o,u.end.column=l[0].length,t.replace(u,l[1])}}else t.indentRows(n,r,"//")},this.getNextLineIndent=function(e,t,n){var r=this.$getIndent(t),i=this.$tokenizer.getLineTokens(t,e),s=i.tokens,o=i.state;if(s.length&&s[s.length-1].type=="comment")return r;if(e=="start"){var u=t.match(/^.*[\{\(\[]\s*$/);u&&(r+=n)}else if(e=="doc-start"){if(o=="start")return"";var u=t.match(/^\s*(\/?)\*/);u&&(u[1]&&(r+=" "),r+="* ")}return r},this.checkOutdent=function(e,t,n){return this.$outdent.checkOutdent(t,n)},this.autoOutdent=function(e,t,n){this.$outdent.autoOutdent(t,n)}}.call(c.prototype),t.Mode=c}),define("ace/mode/c_cpp_highlight_rules",["require","exports","module","ace/lib/oop","ace/lib/lang","ace/mode/doc_comment_highlight_rules","ace/mode/text_highlight_rules"],function(e,t,n){var r=e("../lib/oop"),i=e("../lib/lang"),s=e("./doc_comment_highlight_rules").DocCommentHighlightRules,o=e("./text_highlight_rules").TextHighlightRules,u=function(){var e=i.arrayToMap("and|double|not_eq|throw|and_eq|dynamic_cast|operator|true|asm|else|or|try|auto|enum|or_eq|typedef|bitand|explicit|private|typeid|bitor|extern|protected|typename|bool|false|public|union|break|float|register|unsigned|case|fro|reinterpret-cast|using|catch|friend|return|virtual|char|goto|short|void|class|if|signed|volatile|compl|inline|sizeof|wchar_t|const|int|static|while|const-cast|long|static_cast|xor|continue|mutable|struct|xor_eq|default|namespace|switch|delete|new|template|do|not|this|for".split("|")),t=i.arrayToMap("NULL".split("|"));this.$rules={start:[{token:"comment",regex:"\\/\\/.*$"},s.getStartRule("doc-start"),{token:"comment",merge:!0,regex:"\\/\\*",next:"comment"},{token:"string",regex:'["](?:(?:\\\\.)|(?:[^"\\\\]))*?["]'},{token:"string",merge:!0,regex:'["].*\\\\$',next:"qqstring"},{token:"string",regex:"['](?:(?:\\\\.)|(?:[^'\\\\]))*?[']"},{token:"string",merge:!0,regex:"['].*\\\\$",next:"qstring"},{token:"constant.numeric",regex:"0[xX][0-9a-fA-F]+\\b"},{token:"constant.numeric",regex:"[+-]?\\d+(?:(?:\\.\\d*)?(?:[eE][+-]?\\d+)?)?\\b"},{token:"constant",regex:"<[a-zA-Z0-9.]+>"},{token:"keyword",regex:"(?:#include|#pragma|#line|#define|#undef|#ifdef|#else|#elif|#endif|#ifndef)"},{token:function(n){return n=="this"?"variable.language":e.hasOwnProperty(n)?"keyword":t.hasOwnProperty(n)?"constant.language":"identifier"},regex:"[a-zA-Z_$][a-zA-Z0-9_$]*\\b"},{token:"keyword.operator",regex:"!|\\$|%|&|\\*|\\-\\-|\\-|\\+\\+|\\+|~|==|=|!=|<=|>=|<<=|>>=|>>>=|<>|<|>|!|&&|\\|\\||\\?\\:|\\*=|%=|\\+=|\\-=|&=|\\^=|\\b(?:in|new|delete|typeof|void)"},{token:"punctuation.operator",regex:"\\?|\\:|\\,|\\;|\\."},{token:"paren.lparen",regex:"[[({]"},{token:"paren.rparen",regex:"[\\])}]"},{token:"text",regex:"\\s+"}],comment:[{token:"comment",regex:".*?\\*\\/",next:"start"},{token:"comment",merge:!0,regex:".+"}],qqstring:[{token:"string",regex:'(?:(?:\\\\.)|(?:[^"\\\\]))*?"',next:"start"},{token:"string",merge:!0,regex:".+"}],qstring:[{token:"string",regex:"(?:(?:\\\\.)|(?:[^'\\\\]))*?'",next:"start"},{token:"string",merge:!0,regex:".+"}]},this.embedRules(s,"doc-",[s.getEndRule("start")])};r.inherits(u,o),t.c_cppHighlightRules=u}),define("ace/keyboard/textinput",["require","exports","module","ace/lib/event","ace/lib/useragent","ace/lib/dom"],function(e,t,n){var r=e("../lib/event"),i=e("../lib/useragent"),s=e("../lib/dom"),o=function(e,t){function c(e){try{e?(n.value=o,n.selectionStart=0,n.selectionEnd=1):n.select()}catch(t){}}function h(e){if(!a){var r=e||n.value;r&&(r.length>1&&(r.charAt(0)==o?r=r.substr(1):r.charAt(r.length-1)==o&&(r=r.slice(0,-1))),r&&r!=o&&(f?t.onPaste(r):t.onTextInput(r)))}a=!1,f=!1,c(!0)}function E(){return document.activeElement===n}function S(){setTimeout(function(){l&&(n.style.cssText=l,l=""),h(),t.renderer.$keepTextAreaAtCursor==null&&(t.renderer.$keepTextAreaAtCursor=!0,t.renderer.$moveTextAreaToCursor())},0)}var n=s.createElement("textarea");i.isTouchPad&&n.setAttribute("x-palm-disable-auto-cap",!0),n.setAttribute("wrap","off"),n.style.top="-2em",e.insertBefore(n,e.firstChild);var o=i.isIE?"":"";h();var u=!1,a=!1,f=!1,l="",p=function(e){u||h(e.data),setTimeout(function(){u||c(!0)},0)},d=function(e){setTimeout(function(){u||n.value!=""&&h()},0)},v=function(e){u=!0,t.onCompositionStart(),setTimeout(m,0)},m=function(){if(!u)return;t.onCompositionUpdate(n.value)},g=function(e){u=!1,t.onCompositionEnd()},y=function(e){a=!0;var r=t.getCopyText();r?n.value=r:e.preventDefault(),c(),setTimeout(function(){h()},0)},b=function(e){a=!0;var r=t.getCopyText();r?(n.value=r,t.onCut()):e.preventDefault(),c(),setTimeout(function(){h()},0)};r.addCommandKeyListener(n,t.onCommandKey.bind(t)),r.addListener(n,"input",p);if(i.isOldIE){var w={13:1,27:1};r.addListener(n,"keyup",function(e){u&&(!n.value||w[e.keyCode])&&setTimeout(g,0);if((n.value.charCodeAt(0)|0)<129)return;u?m():v()}),r.addListener(n,"propertychange",function(){n.value!=o&&setTimeout(h,0)})}r.addListener(n,"paste",function(e){f=!0,window.navigator.userAgent.indexOf("Qt/")<0&&e.clipboardData&&e.clipboardData.getData?(h(e.clipboardData.getData("text/plain")),e.preventDefault()):d()}),"onbeforecopy"in n&&typeof clipboardData!="undefined"?(r.addListener(n,"beforecopy",function(e){if(l)return;var n=t.getCopyText();n?clipboardData.setData("Text",n):e.preventDefault()}),r.addListener(e,"keydown",function(e){if(e.ctrlKey&&e.keyCode==88){var n=t.getCopyText();n&&(clipboardData.setData("Text",n),t.onCut()),r.preventDefault(e)}}),r.addListener(n,"cut",b)):!i.isOpera||"KeyboardEvent"in window?(r.addListener(n,"copy",y),r.addListener(n,"cut",b)):r.addListener(e,"keydown",function(e){if(i.isMac&&!e.metaKey||!e.ctrlKey)return;if(e.keyCode==88||e.keyCode==67){var r=t.getCopyText();r&&(n.value=r,n.select(),e.keyCode==88&&t.onCut())}}),r.addListener(n,"compositionstart",v),i.isGecko&&r.addListener(n,"text",m),i.isWebKit&&r.addListener(n,"keyup",m),r.addListener(n,"compositionend",g),r.addListener(n,"blur",function(){t.onBlur()}),r.addListener(n,"focus",function(){t.onFocus(),c()}),this.focus=function(){c(),n.focus()},this.blur=function(){n.blur()},this.isFocused=E,this.getElement=function(){return n},this.onContextMenu=function(e){l||(l=n.style.cssText),n.style.cssText="position:fixed; z-index:100000;"+(i.isIE?"background:rgba(0, 0, 0, 0.03); opacity:0.1;":"")+"left:"+(e.clientX-2)+"px; top:"+(e.clientY-2)+"px;",t.selection.isEmpty()?n.value="":c(!0);if(e.type!="mousedown")return;t.renderer.$keepTextAreaAtCursor&&(t.renderer.$keepTextAreaAtCursor=null),i.isWin&&(i.isGecko||i.isIE)&&r.capture(t.container,function(e){n.style.left=e.clientX-2+"px",n.style.top=e.clientY-2+"px"},S)},this.onContextMenuClose=S,i.isGecko||r.addListener(n,"contextmenu",function(e){t.textInput.onContextMenu(e),S()})};t.TextInput=o}),define("ace/mouse/mouse_handler",["require","exports","module","ace/lib/event","ace/lib/useragent","ace/mouse/default_handlers","ace/mouse/default_gutter_handler","ace/mouse/mouse_event","ace/mouse/dragdrop"],function(e,t,n){var r=e("../lib/event"),i=e("../lib/useragent"),s=e("./default_handlers").DefaultHandlers,o=e("./default_gutter_handler").GutterHandler,u=e("./mouse_event").MouseEvent,a=e("./dragdrop").DragdropHandler,f=function(e){this.editor=e,new s(this),new o(this),new a(this),r.addListener(e.container,"mousedown",function(t){return e.focus(),r.preventDefault(t)});var t=e.renderer.getMouseEventTarget();r.addListener(t,"click",this.onMouseEvent.bind(this,"click")),r.addListener(t,"mousemove",this.onMouseMove.bind(this,"mousemove")),r.addMultiMouseDownListener(t,[300,300,250],this,"onMouseEvent"),r.addMouseWheelListener(e.container,this.onMouseWheel.bind(this,"mousewheel"));var n=e.renderer.$gutter;r.addListener(n,"mousedown",this.onMouseEvent.bind(this,"guttermousedown")),r.addListener(n,"click",this.onMouseEvent.bind(this,"gutterclick")),r.addListener(n,"dblclick",this.onMouseEvent.bind(this,"gutterdblclick")),r.addListener(n,"mousemove",this.onMouseMove.bind(this,"gutter"))};(function(){this.$scrollSpeed=1,this.setScrollSpeed=function(e){this.$scrollSpeed=e},this.getScrollSpeed=function(){return this.$scrollSpeed},this.onMouseEvent=function(e,t){this.editor._emit(e,new u(t,this.editor))},this.$dragDelay=250,this.setDragDelay=function(e){this.$dragDelay=e},this.getDragDelay=function(){return this.$dragDelay},this.onMouseMove=function(e,t){var n=this.editor._eventRegistry&&this.editor._eventRegistry.mousemove;if(!n||!n.length)return;this.editor._emit(e,new u(t,this.editor))},this.onMouseWheel=function(e,t){var n=new u(t,this.editor);n.speed=this.$scrollSpeed*2,n.wheelX=t.wheelX,n.wheelY=t.wheelY,this.editor._emit(e,n)},this.setState=function(e){this.state=e},this.captureMouse=function(e,t){t&&this.setState(t),this.x=e.x,this.y=e.y;var n=this.editor.renderer;n.$keepTextAreaAtCursor&&(n.$keepTextAreaAtCursor=null);var s=this,o=function(e){s.x=e.clientX,s.y=e.clientY},u=function(e){clearInterval(f),s[s.state+"End"]&&s[s.state+"End"](e),s.$clickSelection=null,n.$keepTextAreaAtCursor==null&&(n.$keepTextAreaAtCursor=!0,n.$moveTextAreaToCursor())},a=function(){s[s.state]&&s[s.state]()};if(i.isOldIE&&e.domEvent.type=="dblclick"){setTimeout(function(){a(),u(e.domEvent)});return}r.capture(this.editor.container,o,u);var f=setInterval(a,20)}}).call(f.prototype),t.MouseHandler=f}),define("ace/mouse/default_handlers",["require","exports","module","ace/lib/dom","ace/lib/useragent"],function(e,t,n){function o(e){e.$clickSelection=null;var t=e.editor;t.setDefaultHandler("mousedown",this.onMouseDown.bind(e)),t.setDefaultHandler("dblclick",this.onDoubleClick.bind(e)),t.setDefaultHandler("tripleclick",this.onTripleClick.bind(e)),t.setDefaultHandler("quadclick",this.onQuadClick.bind(e)),t.setDefaultHandler("mousewheel",this.onScroll.bind(e));var n=["select","startSelect","drag","dragEnd","dragWait","dragWaitEnd","startDrag","focusWait"];n.forEach(function(t){e[t]=this[t]},this),e.selectByLines=this.extendSelectionBy.bind(e,"getLineRange"),e.selectByWords=this.extendSelectionBy.bind(e,"getWordRange"),e.$focusWaitTimout=250}function u(e,t,n,r){return Math.sqrt(Math.pow(n-e,2)+Math.pow(r-t,2))}function a(e,t){if(e.start.row==e.end.row)var n=2*t.column-e.start.column-e.end.column;else var n=2*t.row-e.start.row-e.end.row;return n<0?{cursor:e.start,anchor:e.end}:{cursor:e.end,anchor:e.start}}var r=e("../lib/dom"),i=e("../lib/useragent"),s=5;(function(){this.onMouseDown=function(e){var t=e.inSelection(),n=e.getDocumentPosition();this.mousedownEvent=e;var r=this.editor,i=e.getButton();if(i!==0){var s=r.getSelectionRange(),o=s.isEmpty();o&&(r.moveCursorToPosition(n),r.selection.clearSelection()),r.textInput.onContextMenu(e.domEvent);return}if(t&&!r.isFocused()){r.focus();if(this.$focusWaitTimout&&!this.$clickSelection)return this.setState("focusWait"),this.captureMouse(e),e.preventDefault()}return!t||this.$clickSelection||e.getShiftKey()?this.startSelect(n):t&&(this.mousedownEvent.time=(new Date).getTime(),this.setState("dragWait")),this.captureMouse(e),e.preventDefault()},this.startSelect=function(e){e=e||this.editor.renderer.screenToTextCoordinates(this.x,this.y),this.mousedownEvent.getShiftKey()?this.editor.selection.selectToPosition(e):this.$clickSelection||(this.editor.moveCursorToPosition(e),this.editor.selection.clearSelection()),this.setState("select")},this.select=function(){var e,t=this.editor,n=t.renderer.screenToTextCoordinates(this.x,this.y);if(this.$clickSelection){var r=this.$clickSelection.comparePoint(n);if(r==-1)e=this.$clickSelection.end;else if(r==1)e=this.$clickSelection.start;else{var i=a(this.$clickSelection,n);n=i.cursor,e=i.anchor}t.selection.setSelectionAnchor(e.row,e.column)}t.selection.selectToPosition(n),t.renderer.scrollCursorIntoView()},this.extendSelectionBy=function(e){var t,n=this.editor,r=n.renderer.screenToTextCoordinates(this.x,this.y),i=n.selection[e](r.row,r.column);if(this.$clickSelection){var s=this.$clickSelection.comparePoint(i.start),o=this.$clickSelection.comparePoint(i.end);if(s==-1&&o<=0){t=this.$clickSelection.end;if(i.end.row!=r.row||i.end.column!=r.column)r=i.start}else if(o==1&&s>=0){t=this.$clickSelection.start;if(i.start.row!=r.row||i.start.column!=r.column)r=i.end}else if(s==-1&&o==1)r=i.end,t=i.start;else{var u=a(this.$clickSelection,r);r=u.cursor,t=u.anchor}n.selection.setSelectionAnchor(t.row,t.column)}n.selection.selectToPosition(r),n.renderer.scrollCursorIntoView()},this.startDrag=function(){var e=this.editor;this.setState("drag"),this.dragRange=e.getSelectionRange();var t=e.getSelectionStyle();this.dragSelectionMarker=e.session.addMarker(this.dragRange,"ace_selection",t),e.clearSelection(),r.addCssClass(e.container,"ace_dragging"),this.$dragKeybinding||(this.$dragKeybinding={handleKeyboard:function(e,t,n,r){if(n=="esc")return{command:this.command}},command:{exec:function(e){var t=e.$mouseHandler;t.dragCursor=null,t.dragEnd(),t.startSelect()}}}),e.keyBinding.addKeyboardHandler(this.$dragKeybinding)},this.focusWait=function(){var e=u(this.mousedownEvent.x,this.mousedownEvent.y,this.x,this.y),t=(new Date).getTime();(e>s||t-this.mousedownEvent.time>this.$focusWaitTimout)&&this.startSelect()},this.dragWait=function(e){var t=u(this.mousedownEvent.x,this.mousedownEvent.y,this.x,this.y),n=(new Date).getTime(),r=this.editor;t>s?this.startSelect(this.mousedownEvent.getDocumentPosition()):n-this.mousedownEvent.time>r.getDragDelay()&&this.startDrag()},this.dragWaitEnd=function(e){this.mousedownEvent.domEvent=e,this.startSelect()},this.drag=function(){var e=this.editor;this.dragCursor=e.renderer.screenToTextCoordinates(this.x,this.y),e.moveCursorToPosition(this.dragCursor),e.renderer.scrollCursorIntoView()},this.dragEnd=function(e){var t=this.editor,n=this.dragCursor,i=this.dragRange;r.removeCssClass(t.container,"ace_dragging"),t.session.removeMarker(this.dragSelectionMarker),t.keyBinding.removeKeyboardHandler(this.$dragKeybinding);if(!n)return;t.clearSelection();if(e&&(e.ctrlKey||e.altKey)){var s=t.session,o=i;o.end=s.insert(n,s.getTextRange(i)),o.start=n}else{if(i.contains(n.row,n.column))return;var o=t.moveText(i,n)}if(!o)return;t.selection.setSelectionRange(o)},this.onDoubleClick=function(e){var t=e.getDocumentPosition(),n=this.editor,r=n.session,i=r.getBracketRange(t);if(i){i.isEmpty()&&(i.start.column--,i.end.column++),this.$clickSelection=i,this.setState("select");return}this.$clickSelection=n.selection.getWordRange(t.row,t.column),this.setState("selectByWords")},this.onTripleClick=function(e){var t=e.getDocumentPosition(),n=this.editor;this.setState("selectByLines"),this.$clickSelection=n.selection.getLineRange(t.row)},this.onQuadClick=function(e){var t=this.editor;t.selectAll(),this.$clickSelection=t.getSelectionRange(),this.setState("null")},this.onScroll=function(e){var t=this.editor,n=t.renderer.isScrollableBy(e.wheelX*e.speed,e.wheelY*e.speed);if(n)this.$passScrollEvent=!1;else{if(this.$passScrollEvent)return;if(!this.$scrollStopTimeout){var r=this;this.$scrollStopTimeout=setTimeout(function(){r.$passScrollEvent=!0,r.$scrollStopTimeout=null},200)}}return t.renderer.scrollBy(e.wheelX*e.speed,e.wheelY*e.speed),e.preventDefault()}}).call(o.prototype),t.DefaultHandlers=o}),define("ace/mouse/default_gutter_handler",["require","exports","module","ace/lib/dom"],function(e,t,n){function i(e){var t=e.editor;e.editor.setDefaultHandler("guttermousedown",function(n){if(!t.isFocused())return;var r=t.renderer.$gutterLayer.getRegion(n);if(r)return;var i=n.getDocumentPosition().row,s=t.session.selection;return n.getShiftKey()?s.selectTo(i,0):e.$clickSelection=t.selection.getLineRange(i),e.captureMouse(n,"selectByLines"),n.preventDefault()})}var r=e("../lib/dom");t.GutterHandler=i}),define("ace/mouse/mouse_event",["require","exports","module","ace/lib/event","ace/lib/useragent"],function(e,t,n){var r=e("../lib/event"),i=e("../lib/useragent"),s=t.MouseEvent=function(e,t){this.domEvent=e,this.editor=t,this.x=this.clientX=e.clientX,this.y=this.clientY=e.clientY,this.$pos=null,this.$inSelection=null,this.propagationStopped=!1,this.defaultPrevented=!1};(function(){this.stopPropagation=function(){r.stopPropagation(this.domEvent),this.propagationStopped=!0},this.preventDefault=function(){r.preventDefault(this.domEvent),this.defaultPrevented=!0},this.stop=function(){this.stopPropagation(),this.preventDefault()},this.getDocumentPosition=function(){return this.$pos?this.$pos:(this.$pos=this.editor.renderer.screenToTextCoordinates(this.clientX,this.clientY),this.$pos)},this.inSelection=function(){if(this.$inSelection!==null)return this.$inSelection;var e=this.editor;if(e.getReadOnly())this.$inSelection=!1;else{var t=e.getSelectionRange();if(t.isEmpty())this.$inSelection=!1;else{var n=this.getDocumentPosition();this.$inSelection=t.contains(n.row,n.column)}}return this.$inSelection},this.getButton=function(){return r.getButton(this.domEvent)},this.getShiftKey=function(){return this.domEvent.shiftKey},this.getAccelKey=i.isMac?function(){return this.domEvent.metaKey}:function(){return this.domEvent.ctrlKey}}).call(s.prototype)}),define("ace/mouse/dragdrop",["require","exports","module","ace/lib/event"],function(e,t,n){var r=e("../lib/event"),i=function(e){var t=e.editor,n,i,s,o,u,a,f,l=0,c=t.container;r.addListener(c,"dragenter",function(e){l++;if(!n){u=t.getSelectionRange(),a=t.selection.isBackwards();var i=t.getSelectionStyle();n=t.session.addMarker(u,"ace_selection",i),t.clearSelection(),clearInterval(o),o=setInterval(h,20)}return r.preventDefault(e)}),r.addListener(c,"dragover",function(e){return i=e.clientX,s=e.clientY,r.preventDefault(e)});var h=function(){f=t.renderer.screenToTextCoordinates(i,s),t.moveCursorToPosition(f),t.renderer.scrollCursorIntoView()};r.addListener(c,"dragleave",function(e){l--;if(l>0)return;return console.log(e.type,l,e.target),clearInterval(o),t.session.removeMarker(n),n=null,t.selection.setSelectionRange(u,a),r.preventDefault(e)}),r.addListener(c,"drop",function(e){return console.log(e.type,l,e.target),l=0,clearInterval(o),t.session.removeMarker(n),n=null,u.end=t.session.insert(f,e.dataTransfer.getData("Text")),u.start=f,t.focus(),t.selection.setSelectionRange(u),r.preventDefault(e)})};t.DragdropHandler=i}),define("ace/mouse/fold_handler",["require","exports","module"],function(e,t,n){function r(e){e.on("click",function(t){var n=t.getDocumentPosition(),r=e.session,i=r.getFoldAt(n.row,n.column,1);i&&(t.getAccelKey()?r.removeFold(i):r.expandFold(i),t.stop())}),e.on("gutterclick",function(t){var n=e.renderer.$gutterLayer.getRegion(t);if(n=="foldWidgets"){var r=t.getDocumentPosition().row,i=e.session;i.foldWidgets&&i.foldWidgets[r]&&e.session.onFoldWidgetClick(r,t),t.stop()}})}t.FoldHandler=r}),define("ace/keyboard/keybinding",["require","exports","module","ace/lib/keys","ace/lib/event"],function(e,t,n){var r=e("../lib/keys"),i=e("../lib/event"),s=function(e){this.$editor=e,this.$data={},this.$handlers=[],this.setDefaultHandler(e.commands)};(function(){this.setDefaultHandler=function(e){this.removeKeyboardHandler(this.$defaultHandler),this.$defaultHandler=e,this.addKeyboardHandler(e,0),this.$data={editor:this.$editor}},this.setKeyboardHandler=function(e){if(this.$handlers[this.$handlers.length-1]==e)return;while(this.$handlers[1])this.removeKeyboardHandler(this.$handlers[1]);this.addKeyboardHandler(e,1)},this.addKeyboardHandler=function(e,t){if(!e)return;var n=this.$handlers.indexOf(e);n!=-1&&this.$handlers.splice(n,1),t==undefined?this.$handlers.push(e):this.$handlers.splice(t,0,e),n==-1&&e.attach&&e.attach(this.$editor)},this.removeKeyboardHandler=function(e){var t=this.$handlers.indexOf(e);return t==-1?!1:(this.$handlers.splice(t,1),e.detach&&e.detach(this.$editor),!0)},this.getKeyboardHandler=function(){return this.$handlers[this.$handlers.length-1]},this.$callKeyboardHandlers=function(e,t,n,r){var s;for(var o=this.$handlers.length;o--;){s=this.$handlers[o].handleKeyboard(this.$data,e,t,n,r);if(s&&s.command)break}if(!s||!s.command)return!1;var u=!1,a=this.$editor.commands;return s.command!="null"?u=a.exec(s.command,this.$editor,s.args,r):u=s.passEvent!=1,u&&r&&e!=-1&&i.stopEvent(r),u},this.onCommandKey=function(e,t,n){var i=r.keyCodeToString(n);this.$callKeyboardHandlers(t,i,n,e)},this.onTextInput=function(e){window.desktop&&(e=window.desktop.filterText(e));var t=this.$callKeyboardHandlers(-1,e);t||this.$editor.commands.exec("insertstring",this.$editor,e)}}).call(s.prototype),t.KeyBinding=s}),define("ace/keyboard/emacs",["require","exports","module","ace/lib/dom","ace/keyboard/hash_handler","ace/lib/keys"],function(e,t,n){var r=e("../lib/dom"),i=function(e,t){var n=this.scroller.getBoundingClientRect(),i=Math.floor((e+this.scrollLeft-n.left-this.$padding-r.getPageScrollLeft())/this.characterWidth),s=Math.floor((t+this.scrollTop-n.top-r.getPageScrollTop())/this.lineHeight);return this.session.screenToDocumentPosition(s,i)},s=e("./hash_handler").HashHandler;t.handler=new s;var o=!1;t.handler.attach=function(e){o||(o=!0,r.importCssString("            .emacs-mode .ace_cursor{                border: 2px rgba(50,250,50,0.8) solid!important;                -moz-box-sizing: border-box!important;                box-sizing: border-box!important;                background-color: rgba(0,250,0,0.9);                opacity: 0.5;            }            .emacs-mode .ace_cursor.ace_hidden{                opacity: 1;                background-color: transparent;            }            .emacs-mode .ace_cursor.ace_overwrite {                opacity: 1;                background-color: transparent;                border-width: 0 0 2px 2px !important;            }            .emacs-mode .ace_text-layer {                z-index: 4            }            .emacs-mode .ace_cursor-layer {                z-index: 2            }","emacsMode")),e.renderer.screenToTextCoordinates=i,e.setStyle("emacs-mode")},t.handler.detach=function(e){delete e.renderer.screenToTextCoordinates,e.unsetStyle("emacs-mode")};var u=e("../lib/keys").KEY_MODS,a={C:"ctrl",S:"shift",M:"alt"};["S-C-M","S-C","S-M","C-M","S","C","M"].forEach(function(e){var t=0;e.split("-").forEach(function(e){t|=u[a[e]]}),a[t]=e.toLowerCase()+"-"}),t.handler.bindKey=function(e,t){if(!e)return;var n=this.commmandKeyBinding;e.split("|").forEach(function(e){e=e.toLowerCase(),n[e]=t,e=e.split(" ")[0],n[e]||(n[e]="null")},this)},t.handler.handleKeyboard=function(e,t,n,r){if(t==-1&&e.count){var i=Array(e.count+1).join(n);return e.count=null,{command:"insertstring",args:i}}if(n=="\0")return;var s=a[t];if(s=="c-"||e.universalArgument){var o=parseInt(n[n.length-1]);if(o)return e.count=o,{command:"null"}}e.universalArgument=!1,s&&(n=s+n),e.keyChain&&(n=e.keyChain+=" "+n);var u=this.commmandKeyBinding[n];e.keyChain=u=="null"?n:"";if(!u)return;if(u=="null")return{command:"null"};if(u=="universalArgument")return e.universalArgument=!0,{command:"null"};if(typeof u!="string"){var f=u.args;u=u.command}typeof u=="string"&&(u=this.commands[u]||e.editor.commands.commands[u]),!u.readonly&&!u.isYank&&(e.lastCommand=null);if(e.count){var o=e.count;return e.count=0,{args:f,command:{exec:function(e,t){for(var n=0;n<o;n++)u.exec(e,t)}}}}return{command:u,args:f}},t.emacsKeys={"Up|C-p":"golineup","Down|C-n":"golinedown","Left|C-b":"gotoleft","Right|C-f":"gotoright","C-Left|M-b":"gotowordleft","C-Right|M-f":"gotowordright","Home|C-a":"gotolinestart","End|C-e":"gotolineend","C-Home|S-M-,":"gotostart","C-End|S-M-.":"gotoend","S-Up|S-C-p":"selectup","S-Down|S-C-n":"selectdown","S-Left|S-C-b":"selectleft","S-Right|S-C-f":"selectright","S-C-Left|S-M-b":"selectwordleft","S-C-Right|S-M-f":"selectwordright","S-Home|S-C-a":"selecttolinestart","S-End|S-C-e":"selecttolineend","S-C-Home":"selecttostart","S-C-End":"selecttoend","C-l|M-s":"centerselection","M-g":"gotoline","C-x C-p":"selectall","C-Down":"gotopagedown","C-Up":"gotopageup","PageDown|C-v":"gotopagedown","PageUp|M-v":"gotopageup","S-C-Down":"selectpagedown","S-C-Up":"selectpageup","C-s":"findnext","C-r":"findprevious","M-C-s":"findnext","M-C-r":"findprevious","S-M-5":"replace",Backspace:"backspace","Delete|C-d":"del","Return|C-m":{command:"insertstring",args:"\n"},"C-o":"splitline","M-d|C-Delete":{command:"killWord",args:"right"},"C-Backspace|M-Backspace|M-Delete":{command:"killWord",args:"left"},"C-k":"killLine","C-y|S-Delete":"yank","M-y":"yankRotate","C-g":"keyboardQuit","C-w":"killRegion","M-w":"killRingSave","C-Space":"setMark","C-x C-x":"exchangePointAndMark","C-t":"transposeletters","M-u":"touppercase","M-l":"tolowercase","M-/":"autocomplete","C-u":"universalArgument","M-;":"togglecomment","C-/|C-x u|S-C--|C-z":"undo","S-C-/|S-C-x u|C--|S-C-z":"redo","C-x r":"selectRectangularRegion"},t.handler.bindKeys(t.emacsKeys),t.handler.addCommands({selectRectangularRegion:function(e){e.multiSelect.toggleBlockSelection()},setMark:function(){},exchangePointAndMark:{exec:function(e){var t=e.selection.getRange();e.selection.setSelectionRange(t,!e.selection.isBackwards())},readonly:!0,multiselectAction:"forEach"},killWord:{exec:function(e,n){e.clearSelection(),n=="left"?e.selection.selectWordLeft():e.selection.selectWordRight();var r=e.getSelectionRange(),i=e.session.getTextRange(r);t.killRing.add(i),e.session.remove(r),e.clearSelection()},multiselectAction:"forEach"},killLine:function(e){e.selection.selectLine();var n=e.getSelectionRange(),r=e.session.getTextRange(n);t.killRing.add(r),e.session.remove(n),e.clearSelection()},yank:function(e){e.onPaste(t.killRing.get()),e.keyBinding.$data.lastCommand="yank"},yankRotate:function(e){if(e.keyBinding.$data.lastCommand!="yank")return;e.undo(),e.onPaste(t.killRing.rotate()),e.keyBinding.$data.lastCommand="yank"},killRegion:function(e){t.killRing.add(e.getCopyText()),e.cut()},killRingSave:function(e){t.killRing.add(e.getCopyText())}});var f=t.handler.commands;f.yank.isYank=!0,f.yankRotate.isYank=!0,t.killRing={$data:[],add:function(e){e&&this.$data.push(e),this.$data.length>30&&this.$data.shift()},get:function(){return this.$data[this.$data.length-1]||""},pop:function(){return this.$data.length>1&&this.$data.pop(),this.get()},rotate:function(){return this.$data.unshift(this.$data.pop()),this.get()}}}),define("ace/keyboard/hash_handler",["require","exports","module","ace/lib/keys"],function(e,t,n){function i(e,t){this.platform=t,this.commands={},this.commmandKeyBinding={},this.addCommands(e)}var r=e("../lib/keys");(function(){this.addCommand=function(e){this.commands[e.name]&&this.removeCommand(e),this.commands[e.name]=e,e.bindKey&&this._buildKeyHash(e)},this.removeCommand=function(e){var t=typeof e=="string"?e:e.name;e=this.commands[t],delete this.commands[t];var n=this.commmandKeyBinding;for(var r in n)for(var i in n[r])n[r][i]==e&&delete n[r][i]},this.bindKey=function(e,t){if(!e)return;if(typeof t=="function"){this.addCommand({exec:t,bindKey:e,name:e});return}var n=this.commmandKeyBinding;e.split("|").forEach(function(e){var r=this.parseKeys(e,t),i=r.hashId;(n[i]||(n[i]={}))[r.key]=t},this)},this.addCommands=function(e){e&&Object.keys(e).forEach(function(t){var n=e[t];if(typeof n=="string")return this.bindKey(n,t);typeof n=="function"&&(n={exec:n}),n.name||(n.name=t),this.addCommand(n)},this)},this.removeCommands=function(e){Object.keys(e).forEach(function(t){this.removeCommand(e[t])},this)},this.bindKeys=function(e){Object.keys(e).forEach(function(t){this.bindKey(t,e[t])},this)},this._buildKeyHash=function(e){var t=e.bindKey;if(!t)return;var n=typeof t=="string"?t:t[this.platform];this.bindKey(n,e)},this.parseKeys=function(e){var t,n=0,i=e.toLowerCase().trim().split(/\s*\-\s*/);for(var s=0,o=i.length;s<o;s++)r.KEY_MODS[i[s]]?n|=r.KEY_MODS[i[s]]:t=i[s]||"-";return i[0]=="text"&&i.length==2&&(n=-1,t=i[1]),{key:t,hashId:n}},this.findKeyCommand=function(t,n){var r=this.commmandKeyBinding;return r[t]&&r[t][n.toLowerCase()]},this.handleKeyboard=function(e,t,n,r){return{command:this.findKeyCommand(t,n)}}}).call(i.prototype),t.HashHandler=i}),define("ace/keyboard/vim",["require","exports","module","ace/lib/keys","ace/keyboard/vim/commands","ace/keyboard/vim/maps/util"],function(e,t,n){var r=e("../lib/keys"),i=e("./vim/commands"),s=i.coreCommands,o=e("./vim/maps/util"),u={i:{command:s.start},I:{command:s.startBeginning},a:{command:s.append},A:{command:s.appendEnd},"ctrl-f":{command:"gotopagedown"},"ctrl-b":{command:"gotopageup"}};t.handler={handleKeyboard:function(e,t,n,r,o){if(t!=0&&(n==""||n=="\0"))return null;t==1&&(n="ctrl-"+n);if(n=="esc"&&t==0||n=="ctrl-[")return{command:s.stop};if(e.state=="start"){if(t==-1||t==1)return i.inputBuffer.idle&&u[n]?u[n]:{command:{exec:function(e){i.inputBuffer.push(e,n)}}};if(n.length==1&&(t==0||t==4))return{command:"null",passEvent:!0};if(n=="esc")return{command:s.stop}}else if(n=="ctrl-w")return{command:"removewordleft"}},attach:function(e){e.on("click",t.onCursorMove),o.currentMode!=="insert"&&i.coreCommands.stop.exec(e)},detach:function(e){e.removeListener("click",t.onCursorMove),o.noMode(e),o.currentMode="normal"},actions:i.actions},t.onCursorMove=function(e){i.onCursorMove(e.editor,e),t.onCursorMove.scheduled=!1}}),define("ace/keyboard/vim/commands",["require","exports","module","ace/keyboard/vim/maps/util","ace/keyboard/vim/maps/motions","ace/keyboard/vim/maps/operators","ace/keyboard/vim/maps/aliases","ace/keyboard/vim/registers"],function(e,t,n){"never use strict";function g(e){m.previous={action:{action:{fn:e}}}}var r=e("./maps/util"),i=e("./maps/motions"),s=e("./maps/operators"),o=e("./maps/aliases"),u=e("./registers"),a=1,f=2,l=3,c=4,h=8,p=function(t,n,r){while(0<n--)t.apply(this,r)},d=function(e){var t=e.renderer,n=t.$cursorLayer.getPixelPosition(),r=n.top,i=h*t.layerConfig.lineHeight;2*i>t.$size.scrollerHeight&&(i=t.$size.scrollerHeight/2),t.scrollTop>r-i&&t.session.setScrollTop(r-i),t.scrollTop+t.$size.scrollerHeight<r+i+t.lineHeight&&t.session.setScrollTop(r+i+t.lineHeight-t.$size.scrollerHeight)},v=t.actions={z:{param:!0,fn:function(e,t,n,r){switch(r){case"z":e.alignCursor(null,.5);break;case"t":e.alignCursor(null,0);break;case"b":e.alignCursor(null,1)}}},r:{param:!0,fn:function(e,t,n,r){r&&r.length&&(p(function(){e.insert(r)},n||1),e.navigateLeft())}},R:{fn:function(e,t,n,i){r.insertMode(e),e.setOverwrite(!0)}},"~":{fn:function(e,t,n){p(function(){var t=e.selection.getRange();t.isEmpty()&&t.end.column++;var n=e.session.getTextRange(t),r=n.toUpperCase();r==n?e.navigateRight():e.session.replace(t,r)},n||1)}},"*":{fn:function(e,t,n,r){e.selection.selectWord(),e.findNext(),d(e);var i=e.selection.getRange();e.selection.setSelectionRange(i,!0)}},"#":{fn:function(e,t,n,r){e.selection.selectWord(),e.findPrevious(),d(e);var i=e.selection.getRange();e.selection.setSelectionRange(i,!0)}},n:{fn:function(e,t,n,r){var i=e.getLastSearchOptions();i.backwards=!1,e.selection.moveCursorRight(),e.selection.clearSelection(),e.findNext(i),d(e);var s=e.selection.getRange();s.end.row=s.start.row,s.end.column=s.start.column,e.selection.setSelectionRange(s,!0)}},N:{fn:function(e,t,n,r){var i=e.getLastSearchOptions();i.backwards=!0,e.findPrevious(i),d(e);var s=e.selection.getRange();s.end.row=s.start.row,s.end.column=s.start.column,e.selection.setSelectionRange(s,!0)}},v:{fn:function(e,t,n,i){e.selection.selectRight(),r.visualMode(e,!1)},acceptsMotion:!0},V:{fn:function(e,t,n,i){var s=e.getCursorPosition().row;e.selection.clearSelection(),e.selection.moveCursorTo(s,0),e.selection.selectLineEnd(),e.selection.visualLineStart=s,r.visualMode(e,!0)},acceptsMotion:!0},Y:{fn:function(e,t,n,i){r.copyLine(e)}},p:{fn:function(e,t,n,r){var i=u._default;e.setOverwrite(!1);if(i.isLine){var s=e.getCursorPosition(),o=i.text.split("\n");e.session.getDocument().insertLines(s.row+1,o),e.moveCursorTo(s.row+1,0)}else e.navigateRight(),e.insert(i.text),e.navigateLeft();e.setOverwrite(!0),e.selection.clearSelection()}},P:{fn:function(e,t,n,r){var i=u._default;e.setOverwrite(!1);if(i.isLine){var s=e.getCursorPosition(),o=i.text.split("\n");e.session.getDocument().insertLines(s.row,o),e.moveCursorTo(s.row,0)}else e.insert(i.text);e.setOverwrite(!0),e.selection.clearSelection()}},J:{fn:function(e,t,n,r){var i=e.session;t=e.getSelectionRange();var s={row:t.start.row,column:t.start.column};n=n||t.end.row-t.start.row;var o=Math.min(s.row+(n||1),i.getLength()-1);t.start.column=i.getLine(s.row).length,t.end.column=i.getLine(o).length,t.end.row=o;var u="";for(var a=s.row;a<o;a++){var f=i.getLine(a+1);u+=" "+/^\s*(.*)$/.exec(f)[1]||""}i.replace(t,u),e.moveCursorTo(s.row,s.column)}},u:{fn:function(e,t,n,r){n=parseInt(n||1,10);for(var i=0;i<n;i++)e.undo();e.selection.clearSelection()}},"ctrl-r":{fn:function(e,t,n,r){n=parseInt(n||1,10);for(var i=0;i<n;i++)e.redo();e.selection.clearSelection()}},":":{fn:function(e,t,n,r){}},"/":{fn:function(e,t,n,r){}},"?":{fn:function(e,t,n,r){}},".":{fn:function(e,t,n,i){r.onInsertReplaySequence=m.lastInsertCommands;var s=m.previous;s&&m.exec(e,s.action,s.param)}}},m=t.inputBuffer={accepting:[a,f,l,c],currentCmd:null,currentCount:"",operator:null,motion:null,lastInsertCommands:[],push:function(e,t,n){this.idle=!1;var r=this.waitingForParam;if(r)this.exec(e,r,t);else if(t==="0"&&!this.currentCount.length||!t.match(/^\d+$/)||!this.isAccepting(a))if(!this.operator&&this.isAccepting(f)&&s[t])this.operator={"char":t,count:this.getCount()},this.currentCmd=f,this.accepting=[a,l,c],this.exec(e,{operator:this.operator});else if(i[t]&&this.isAccepting(l)){this.currentCmd=l;var u={operator:this.operator,motion:{"char":t,count:this.getCount()}};i[t].param?this.waitForParam(u):this.exec(e,u)}else if(o[t]&&this.isAccepting(l))o[t].operator.count=this.getCount(),this.exec(e,o[t]);else if(v[t]&&this.isAccepting(c)){var h={action:{fn:v[t].fn,count:this.getCount()}};v[t].param?this.waitForParam(h):this.exec(e,h),v[t].acceptsMotion&&(this.idle=!1)}else this.operator?this.exec(e,{operator:this.operator},t):this.reset();else this.currentCount+=t,this.currentCmd=a,this.accepting=[a,f,l,c]},waitForParam:function(e){this.waitingForParam=e},getCount:function(){var e=this.currentCount;return this.currentCount="",e&&parseInt(e,10)},exec:function(e,t,n){var o=t.motion,u=t.operator,a=t.action;n||(n=t.param),u&&(this.previous={action:t,param:n});if(u&&!e.selection.isEmpty()){s[u.char].selFn&&(s[u.char].selFn(e,e.getSelectionRange(),u.count,n),this.reset());return}if(!o&&!a&&u&&n)s[u.char].fn(e,null,u.count,n),this.reset();else if(o){var f=function(t){t&&typeof t=="function"&&(o.count&&!l.handlesCount?p(t,o.count,[e,null,o.count,n]):t(e,null,o.count,n))},l=i[o.char],c=l.sel;u?c&&p(function(){f(l.sel),s[u.char].fn(e,e.getSelectionRange(),u.count,n)},u.count||1):(r.onVisualMode||r.onVisualLineMode)&&c?f(l.sel):f(l.nav),this.reset()}else a&&(a.fn(e,e.getSelectionRange(),a.count,n),this.reset());y(e)},isAccepting:function(e){return this.accepting.indexOf(e)!==-1},reset:function(){this.operator=null,this.motion=null,this.currentCount="",this.accepting=[a,f,l,c],this.idle=!0,this.waitingForParam=null}};t.coreCommands={start:{exec:function b(e){r.insertMode(e),g(b)}},startBeginning:{exec:function w(e){e.navigateLineStart(),r.insertMode(e),g(w)}},stop:{exec:function(t){m.reset(),r.onVisualMode=!1,r.onVisualLineMode=!1,m.lastInsertCommands=r.normalMode(t)}},append:{exec:function E(e){var t=e.getCursorPosition(),n=e.session.getLine(t.row).length;n&&e.navigateRight(),r.insertMode(e),g(E)}},appendEnd:{exec:function S(e){e.navigateLineEnd(),r.insertMode(e),g(S)}}};var y=t.onCursorMove=function(e,t){if(r.currentMode==="insert"||y.running)return;if(!e.selection.isEmpty()){y.running=!0;if(r.onVisualLineMode){var n=e.selection.visualLineStart,i=e.getCursorPosition().row;if(n<=i){var s=e.session.getLine(i);e.selection.clearSelection(),e.selection.moveCursorTo(n,0),e.selection.selectTo(i,s.length)}else{var s=e.session.getLine(n);e.selection.clearSelection(),e.selection.moveCursorTo(n,s.length),e.selection.selectTo(i,0)}}y.running=!1;return}t&&(r.onVisualLineMode||r.onVisualMode)&&(e.selection.clearSelection(),r.normalMode(e)),y.running=!0;var o=e.getCursorPosition(),u=e.session.getLine(o.row).length;u&&o.column===u&&e.navigateLeft(),y.running=!1}}),define("ace/keyboard/vim/maps/util",["require","exports","module","ace/keyboard/vim/registers","ace/lib/dom"],function(e,t,n){var r=e("../registers"),i=e("../../../lib/dom");i.importCssString(".insert-mode. ace_cursor{    border-left: 2px solid #333333;}.ace_dark.insert-mode .ace_cursor{    border-left: 2px solid #eeeeee;}.normal-mode .ace_cursor{    border: 0!important;    background-color: red;    opacity: 0.5;}","vimMode"),n.exports={onVisualMode:!1,onVisualLineMode:!1,currentMode:"normal",noMode:function(e){e.unsetStyle("insert-mode"),e.unsetStyle("normal-mode"),e.commands.recording&&e.commands.toggleRecording(),e.setOverwrite(!1)},insertMode:function(e){this.currentMode="insert",e.setStyle("insert-mode"),e.unsetStyle("normal-mode"),e.setOverwrite(!1),e.keyBinding.$data.buffer="",e.keyBinding.$data.state="insertMode",this.onVisualMode=!1,this.onVisualLineMode=!1,this.onInsertReplaySequence?(e.commands.macro=this.onInsertReplaySequence,e.commands.replay(e),this.onInsertReplaySequence=null,this.normalMode(e)):(e._emit("vimMode","insert"),e.commands.recording||e.commands.toggleRecording())},normalMode:function(e){this.currentMode="normal",e.unsetStyle("insert-mode"),e.setStyle("normal-mode"),e.clearSelection();var t;return e.getOverwrite()||(t=e.getCursorPosition(),t.column>0&&e.navigateLeft()),e.setOverwrite(!0),e.keyBinding.$data.buffer="",e.keyBinding.$data.state="start",this.onVisualMode=!1,this.onVisualLineMode=!1,e._emit("changeVimMode","normal"),e.commands.recording?(e.commands.toggleRecording(),e.commands.macro):[]},visualMode:function(e,t){if(this.onVisualLineMode&&t||this.onVisualMode&&!t){this.normalMode(e);return}e.setStyle("insert-mode"),e.unsetStyle("normal-mode"),e._emit("changeVimMode","visual"),t?this.onVisualLineMode=!0:(this.onVisualMode=!0,this.onVisualLineMode=!1)},getRightNthChar:function(e,t,n,r){var i=e.getSession().getLine(t.row),s=i.substr(t.column+1).split(n);return r<s.length?s.slice(0,r).join(n).length:null},getLeftNthChar:function(e,t,n,r){var i=e.getSession().getLine(t.row),s=i.substr(0,t.column).split(n);return r<s.length?s.slice(-1*r).join(n).length:null},toRealChar:function(e){return e.length===1?e:/^shift-./.test(e)?e[e.length-1].toUpperCase():""},copyLine:function(e){var t=e.getCursorPosition();e.selection.clearSelection(),e.moveCursorTo(t.row,t.column),e.selection.selectLine(),r._default.isLine=!0,r._default.text=e.getCopyText().replace(/\n$/,""),e.selection.clearSelection(),e.moveCursorTo(t.row,t.column)}}}),define("ace/keyboard/vim/registers",["require","exports","module"],function(e,t,n){"never use strict";n.exports={_default:{text:"",isLine:!1}}}),"use strict",define("ace/keyboard/vim/maps/motions",["require","exports","module","ace/keyboard/vim/maps/util","ace/search","ace/range"],function(e,t,n){function s(e,t){if(t=="extend")var n=!0;else var r=t;this.nav=function(t){var n=e(t);if(!n)return;if(!n.end)var i=n;else if(r)var i=n.start;else var i=n.end;t.clearSelection(),t.moveCursorTo(i.row,i.column)},this.sel=function(t){var i=e(t);if(!i)return;if(n)return t.selection.setSelectionRange(i);if(!i.end)var s=i;else if(r)var s=i.start;else var s=i.end;t.selection.selectTo(s.row,s.column)}}function h(e,t,n){return c.$options.needle=t,c.$options.backwards=n==-1,c.find(e.session)}var r=e("./util"),i=function(e,t){var n=e.renderer.getScrollTopRow(),r=e.getCursorPosition().row,i=r-n;t&&t.call(e),e.renderer.scrollToRow(e.getCursorPosition().row-i)},o=/[\s.\/\\()\"'-:,.;<>~!@#$%^&*|+=\[\]{}`~?]/,u=/[.\/\\()\"'-:,.;<>~!@#$%^&*|+=\[\]{}`~?]/,a=/\s/,f=function(e,t){var n=e.selection;this.range=n.getRange(),t=t||n.selectionLead,this.row=t.row,this.col=t.column;var r=e.session.getLine(this.row),i=e.session.getLength();this.ch=r[this.col]||"\n",this.skippedLines=0,this.next=function(){return this.ch=r[++this.col]||this.handleNewLine(1),this.ch},this.prev=function(){return this.ch=r[--this.col]||this.handleNewLine(-1),this.ch},this.peek=function(t){var n=r[this.col+t];return n?n:t==-1?"\n":this.col==r.length-1?"\n":e.session.getLine(this.row+1)[0]||"\n"},this.handleNewLine=function(t){if(t==1)return this.col==r.length?"\n":this.row==i-1?"":(this.col=0,this.row++,r=e.session.getLine(this.row),this.skippedLines++,r[0]||"\n");if(t==-1)return this.row==0?"":(this.row--,r=e.session.getLine(this.row),this.col=r.length,this.skippedLines--,"\n")},this.debug=function(){console.log(r.substring(0,this.col)+"|"+this.ch+"'"+this.col+"'"+r.substr(this.col+1))}},l=e("ace/search").Search,c=new l,p=e("ace/range").Range;n.exports={w:new s(function(e){var t=new f(e);if(t.ch&&u.test(t.ch))while(t.ch&&u.test(t.ch))t.next();else while(t.ch&&!o.test(t.ch))t.next();while(t.ch&&a.test(t.ch)&&t.skippedLines<2)t.next();return t.skippedLines==2&&t.prev(),{column:t.col,row:t.row}}),W:new s(function(e){var t=new f(e);while(t.ch&&(!a.test(t.ch)||!!a.test(t.peek(1)))&&t.skippedLines<2)t.next();return t.skippedLines==2?t.prev():t.next(),{column:t.col,row:t.row}}),b:new s(function(e){var t=new f(e);t.prev();while(t.ch&&a.test(t.ch)&&t.skippedLines>-2)t.prev();if(t.ch&&u.test(t.ch))while(t.ch&&u.test(t.ch))t.prev();else while(t.ch&&!o.test(t.ch))t.prev();return t.ch&&t.next(),{column:t.col,row:t.row}}),B:new s(function(e){var t=new f(e);t.prev();while(t.ch&&(!!a.test(t.ch)||!a.test(t.peek(-1)))&&t.skippedLines>-2)t.prev();return t.skippedLines==-2&&t.next(),{column:t.col,row:t.row}},!0),e:new s(function(e){var t=new f(e);t.next();while(t.ch&&a.test(t.ch))t.next();if(t.ch&&u.test(t.ch))while(t.ch&&u.test(t.ch))t.next();else while(t.ch&&!o.test(t.ch))t.next();return t.ch&&t.prev(),{column:t.col,row:t.row}}),E:new s(function(e){var t=new f(e);t.next();while(t.ch&&(!!a.test(t.ch)||!a.test(t.peek(1))))t.next();return{column:t.col,row:t.row}}),l:{nav:function(e){e.navigateRight()},sel:function(e){var t=e.getCursorPosition(),n=t.column,r=e.session.getLine(t.row).length;r&&n!==r&&e.selection.selectRight()}},h:{nav:function(e){var t=e.getCursorPosition();t.column>0&&e.navigateLeft()},sel:function(e){var t=e.getCursorPosition();t.column>0&&e.selection.selectLeft()}},k:{nav:function(e){e.navigateUp()},sel:function(e){e.selection.selectUp()}},j:{nav:function(e){e.navigateDown()},sel:function(e){e.selection.selectDown()}},i:{param:!0,sel:function(e,t,n,r){switch(r){case"w":e.selection.selectWord();break;case"W":e.selection.selectAWord();break;case"(":case"{":case"[":var i=e.getCursorPosition(),s=e.session.$findClosingBracket(r,i,/paren/);if(!s)return;var o=e.session.$findOpeningBracket(e.session.$brackets[r],i,/paren/);if(!o)return;o.column++,e.selection.setSelectionRange(p.fromPoints(o,s));break;case"'":case'"':case"/":var s=h(e,r,1);if(!s)return;var o=h(e,r,-1);if(!o)return;e.selection.setSelectionRange(p.fromPoints(o.end,s.start))}}},a:{param:!0,sel:function(e,t,n,r){switch(r){case"w":e.selection.selectAWord();break;case"W":e.selection.selectAWord();break;case"(":case"{":case"[":var i=e.getCursorPosition(),s=e.session.$findClosingBracket(r,i,/paren/);if(!s)return;var o=e.session.$findOpeningBracket(e.session.$brackets[r],i,/paren/);if(!o)return;s.column++,e.selection.setSelectionRange(p.fromPoints(o,s));break;case"'":case'"':case"/":var s=h(e,r,1);if(!s)return;var o=h(e,r,-1);if(!o)return;s.column++,e.selection.setSelectionRange(p.fromPoints(o.start,s.end))}}},f:{param:!0,handlesCount:!0,nav:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getRightNthChar(e,o,i,n||1);typeof u=="number"&&(s.selection.clearSelection(),s.moveCursorTo(o.row,u+o.column+1))},sel:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getRightNthChar(e,o,i,n||1);typeof u=="number"&&s.moveCursorTo(o.row,u+o.column+1)}},F:{param:!0,handlesCount:!0,nav:function(e,t,n,i){n=parseInt(n,10)||1;var s=e,o=s.getCursorPosition(),u=r.getLeftNthChar(e,o,i,n);typeof u=="number"&&(s.selection.clearSelection(),s.moveCursorTo(o.row,o.column-u-1))},sel:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getLeftNthChar(e,o,i,n||1);typeof u=="number"&&s.moveCursorTo(o.row,o.column-u-1)}},t:{param:!0,handlesCount:!0,nav:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getRightNthChar(e,o,i,n||1);typeof u=="number"&&(s.selection.clearSelection(),s.moveCursorTo(o.row,u+o.column))},sel:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getRightNthChar(e,o,i,n||1);typeof u=="number"&&s.moveCursorTo(o.row,u+o.column)}},T:{param:!0,handlesCount:!0,nav:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getLeftNthChar(e,o,i,n||1);typeof u=="number"&&(s.selection.clearSelection(),s.moveCursorTo(o.row,-u+o.column))},sel:function(e,t,n,i){var s=e,o=s.getCursorPosition(),u=r.getLeftNthChar(e,o,i,n||1);typeof u=="number"&&s.moveCursorTo(o.row,-u+o.column)}},"^":{nav:function(e){e.navigateLineStart()},sel:function(e){e.selection.selectLineStart()}},$:{nav:function(e){e.navigateLineEnd()},sel:function(e){e.selection.selectLineEnd()}},0:{nav:function(e){var t=e;t.navigateTo(t.selection.selectionLead.row,0)},sel:function(e){var t=e;t.selectTo(t.selection.selectionLead.row,0)}},G:{nav:function(e,t,n,r){!n&&n!==0&&(n=e.session.getLength()),e.gotoLine(n)},sel:function(e,t,n,r){!n&&n!==0&&(n=e.session.getLength()),e.selection.selectTo(n,0)}},g:{param:!0,nav:function(e,t,n,r){switch(r){case"m":console.log("Middle line");break;case"e":console.log("End of prev word");break;case"g":e.gotoLine(n||0);case"u":e.gotoLine(n||0);case"U":e.gotoLine(n||0)}},sel:function(e,t,n,r){switch(r){case"m":console.log("Middle line");break;case"e":console.log("End of prev word");break;case"g":e.selection.selectTo(n||0,0)}}},o:{nav:function(e,t,n,i){n=n||1;var s="";while(0<n--)s+="\n";s.length&&(e.navigateLineEnd(),e.insert(s),r.insertMode(e))}},O:{nav:function(e,t,n,i){var s=e.getCursorPosition().row;n=n||1;var o="";while(0<n--)o+="\n";o.length&&(s>0?(e.navigateUp(),e.navigateLineEnd(),e.insert(o)):(e.session.insert({row:0,column:0},o),e.navigateUp()),r.insertMode(e))}},"%":new s(function(e){var t=/[\[\]{}()]/g,n=e.getCursorPosition(),r=e.session.getLine(n.row)[n.column];if(!t.test(r)){var i=h(e,t);if(!i)return;n=i.start}var s=e.session.findMatchingBracket({row:n.row,column:n.column+1});return s}),"ctrl-d":{nav:function(e,t,n,r){e.selection.clearSelection(),i(e,e.gotoPageDown)},sel:function(e,t,n,r){i(e,e.selectPageDown)}},"ctrl-u":{nav:function(e,t,n,r){e.selection.clearSelection(),i(e,e.gotoPageUp)},sel:function(e,t,n,r){i(e,e.selectPageUp)}}},n.exports.backspace=n.exports.left=n.exports.h,n.exports.right=n.exports.l,n.exports.up=n.exports.k,n.exports.down=n.exports.j,n.exports.pagedown=n.exports["ctrl-d"],n.exports.pageup=n.exports["ctrl-u"]}),define("ace/search",["require","exports","module","ace/lib/lang","ace/lib/oop","ace/range"],function(e,t,n){var r=e("./lib/lang"),i=e("./lib/oop"),s=e("./range").Range,o=function(){this.$options={}};(function(){this.set=function(e){return i.mixin(this.$options,e),this},this.getOptions=function(){return r.copyObject(this.$options)},this.setOptions=function(e){this.$options=e},this.find=function(e){var t=this.$matchIterator(e,this.$options);if(!t)return!1;var n=null;return t.forEach(function(e,t,r){if(!e.start){var i=e.offset+(r||0);n=new s(t,i,t,i+e.length)}else n=e;return!0}),n},this.findAll=function(e){var t=this.$options;if(!t.needle)return[];this.$assembleRegExp(t);var n=t.range,i=n?e.getLines(n.start.row,n.end.row):e.doc.getAllLines(),o=[],u=t.re;if(t.$isMultiLine){var a=u.length,f=i.length-a;for(var l=u.offset||0;l<=f;l++){for(var c=0;c<a;c++)if(i[l+c].search(u[c])==-1)break;var h=i[l],p=i[l+a-1],d=h.match(u[0])[0].length,v=p.match(u[a-1])[0].length;o.push(new s(l,h.length-d,l+a-1,v))}}else for(var m=0;m<i.length;m++){var g=r.getMatchOffsets(i[m],u);for(var c=0;c<g.length;c++){var y=g[c];o.push(new s(m,y.offset,m,y.offset+y.length))}}if(n){var b=n.start.column,w=n.start.column,m=0,c=o.length-1;while(m<c&&o[m].start.column<b&&o[m].start.row==n.start.row)m++;while(m<c&&o[c].end.column>w&&o[c].end.row==n.end.row)c--;return o.slice(m,c+1)}return o},this.replace=function(e,t){var n=this.$options,r=this.$assembleRegExp(n);if(n.$isMultiLine)return t;if(!r)return;var i=r.exec(e);if(!i||i[0].length!=e.length)return null;t=e.replace(r,t);if(n.preserveCase){t=t.split("");for(var s=Math.min(e.length,e.length);s--;){var o=e[s];o&&o.toLowerCase()!=o?t[s]=t[s].toUpperCase():t[s]=t[s].toLowerCase()}t=t.join("")}return t},this.$matchIterator=function(e,t){var n=this.$assembleRegExp(t);if(!n)return!1;var i=this,o,u=t.backwards;if(t.$isMultiLine)var a=n.length,f=function(t,r,i){var u=t.search(n[0]);if(u==-1)return;for(var f=1;f<a;f++){t=e.getLine(r+f);if(t.search(n[f])==-1)return}var l=t.match(n[a-1])[0].length,c=new s(r,u,r+a-1,l);n.offset==1?(c.start.row--,c.start.column=Number.MAX_VALUE):i&&(c.start.column+=i);if(o(c))return!0};else if(u)var f=function(e,t,i){var s=r.getMatchOffsets(e,n);for(var u=s.length-1;u>=0;u--)if(o(s[u],t,i))return!0};else var f=function(e,t,i){var s=r.getMatchOffsets(e,n);for(var u=0;u<s.length;u++)if(o(s[u],t,i))return!0};return{forEach:function(n){o=n,i.$lineIterator(e,t).forEach(f)}}},this.$assembleRegExp=function(e){if(e.needle instanceof RegExp)return e.re=e.needle;var t=e.needle;if(!e.needle)return e.re=!1;e.regExp||(t=r.escapeRegExp(t)),e.wholeWord&&(t="\\b"+t+"\\b");var n=e.caseSensitive?"g":"gi";e.$isMultiLine=/[\n\r]/.test(t);if(e.$isMultiLine)return e.re=this.$assembleMultilineRegExp(t,n);try{var i=new RegExp(t,n)}catch(s){i=!1}return e.re=i},this.$assembleMultilineRegExp=function(e,t){var n=e.replace(/\r\n|\r|\n/g,"$\n^").split("\n"),r=[];for(var i=0;i<n.length;i++)try{r.push(new RegExp(n[i],t))}catch(s){return!1}return n[0]==""?(r.shift(),r.offset=1):r.offset=0,r},this.$lineIterator=function(e,t){var n=t.backwards==1,r=t.skipCurrent!=0,i=t.range,s=t.start;s||(s=i?i[n?"end":"start"]:e.selection.getRange()),s.start&&(s=s[r!=n?"end":"start"]);var o=i?i.start.row:0,u=i?i.end.row:e.getLength()-1,a=n?function(n){var r=s.row,i=e.getLine(r).substring(0,s.column);if(n(i,r))return;for(r--;r>=o;r--)if(n(e.getLine(r),r))return;if(t.wrap==0)return;for(r=u,o=s.row;r>=o;r--)if(n(e.getLine(r),r))return}:function(n){var r=s.row,i=e.getLine(r).substr(s.column);if(n(i,r,s.column))return;for(r+=1;r<=u;r++)if(n(e.getLine(r),r))return;if(t.wrap==0)return;for(r=o,u=s.row;r<=u;r++)if(n(e.getLine(r),r))return};return{forEach:a}}}).call(o.prototype),t.Search=o}),define("ace/keyboard/vim/maps/operators",["require","exports","module","ace/keyboard/vim/maps/util","ace/keyboard/vim/registers"],function(e,t,n){"never use strict";var r=e("./util"),i=e("../registers");n.exports={d:{selFn:function(e,t,n,s){i._default.text=e.getCopyText(),i._default.isLine=r.onVisualLineMode,r.onVisualLineMode?e.removeLines():e.session.remove(t),r.normalMode(e)},fn:function(e,t,n,r){n=n||1;switch(r){case"d":i._default.text="",i._default.isLine=!0;for(var s=0;s<n;s++){e.selection.selectLine(),i._default.text+=e.getCopyText();var o=e.getSelectionRange();if(!o.isMultiLine()){lastLineReached=!0;var u=o.start.row-1,a=e.session.getLine(u).length;o.setStart(u,a),e.session.remove(o),e.selection.clearSelection();break}e.session.remove(o),e.selection.clearSelection()}i._default.text=i._default.text.replace(/\n$/,"");break;default:t&&(e.selection.setSelectionRange(t),i._default.text=e.getCopyText(),i._default.isLine=!1,e.session.remove(t),e.selection.clearSelection())}}},c:{selFn:function(e,t,n,i){e.session.remove(t),r.insertMode(e)},fn:function(e,t,n,i){n=n||1;switch(i){case"c":for(var s=0;s<n;s++)e.removeLines(),r.insertMode(e);break;default:t&&(e.session.remove(t),r.insertMode(e))}}},y:{selFn:function(e,t,n,s){i._default.text=e.getCopyText(),i._default.isLine=r.onVisualLineMode,e.selection.clearSelection(),r.normalMode(e)},fn:function(e,t,n,r){n=n||1;switch(r){case"y":var s=e.getCursorPosition();e.selection.selectLine();for(var o=0;o<n-1;o++)e.selection.moveCursorDown();i._default.text=e.getCopyText().replace(/\n$/,""),e.selection.clearSelection(),i._default.isLine=!0,e.moveCursorToPosition(s);break;default:if(t){var s=e.getCursorPosition();e.selection.setSelectionRange(t),i._default.text=e.getCopyText(),i._default.isLine=!1,e.selection.clearSelection(),e.moveCursorTo(s.row,s.column)}}}},">":{selFn:function(e,t,n,i){n=n||1;for(var s=0;s<n;s++)e.indent();r.normalMode(e)},fn:function(e,t,n,r){n=parseInt(n||1,10);switch(r){case">":var i=e.getCursorPosition();e.selection.selectLine();for(var s=0;s<n-1;s++)e.selection.moveCursorDown();e.indent(),e.selection.clearSelection(),e.moveCursorToPosition(i),e.navigateLineEnd(),e.navigateLineStart()}}},"<":{selFn:function(e,t,n,i){n=n||1;for(var s=0;s<n;s++)e.blockOutdent();r.normalMode(e)},fn:function(e,t,n,r){n=n||1;switch(r){case"<":var i=e.getCursorPosition();e.selection.selectLine();for(var s=0;s<n-1;s++)e.selection.moveCursorDown();e.blockOutdent(),e.selection.clearSelection(),e.moveCursorToPosition(i),e.navigateLineEnd(),e.navigateLineStart()}}}}}),"use strict",define("ace/keyboard/vim/maps/aliases",["require","exports","module"],function(e,t,n){n.exports={x:{operator:{"char":"d",count:1},motion:{"char":"l",count:1}},X:{operator:{"char":"d",count:1},motion:{"char":"h",count:1}},D:{operator:{"char":"d",count:1},motion:{"char":"$",count:1}},C:{operator:{"char":"c",count:1},motion:{"char":"$",count:1}},s:{operator:{"char":"c",count:1},motion:{"char":"l",count:1}},S:{operator:{"char":"c",count:1},param:"c"}}}),define("ace/edit_session",["require","exports","module","ace/config","ace/lib/oop","ace/lib/lang","ace/lib/net","ace/lib/event_emitter","ace/selection","ace/mode/text","ace/range","ace/document","ace/background_tokenizer","ace/search_highlight","ace/edit_session/folding","ace/edit_session/bracket_match"],function(e,t,n){var r=e("./config"),i=e("./lib/oop"),s=e("./lib/lang"),o=e("./lib/net"),u=e("./lib/event_emitter").EventEmitter,a=e("./selection").Selection,f=e("./mode/text").Mode,l=e("./range").Range,c=e("./document").Document,h=e("./background_tokenizer").BackgroundTokenizer,p=e("./search_highlight").SearchHighlight,d=function(e,t){this.$modified=!0,this.$breakpoints=[],this.$frontMarkers={},this.$backMarkers={},this.$markerId=1,this.$resetRowCache(0),this.$wrapData=[],this.$foldData=[],this.$rowLengthCache=[],this.$undoSelect=!0,this.$foldData.toString=function(){var e="";return this.forEach(function(t){e+="\n"+t.toString()}),e},typeof e=="object"&&e.getLine?this.setDocument(e):this.setDocument(new c(e)),this.selection=new a(this),this.setMode(t)};(function(){function y(e){return e<4352?!1:e>=4352&&e<=4447||e>=4515&&e<=4519||e>=4602&&e<=4607||e>=9001&&e<=9002||e>=11904&&e<=11929||e>=11931&&e<=12019||e>=12032&&e<=12245||e>=12272&&e<=12283||e>=12288&&e<=12350||e>=12353&&e<=12438||e>=12441&&e<=12543||e>=12549&&e<=12589||e>=12593&&e<=12686||e>=12688&&e<=12730||e>=12736&&e<=12771||e>=12784&&e<=12830||e>=12832&&e<=12871||e>=12880&&e<=13054||e>=13056&&e<=19903||e>=19968&&e<=42124||e>=42128&&e<=42182||e>=43360&&e<=43388||e>=44032&&e<=55203||e>=55216&&e<=55238||e>=55243&&e<=55291||e>=63744&&e<=64255||e>=65040&&e<=65049||e>=65072&&e<=65106||e>=65108&&e<=65126||e>=65128&&e<=65131||e>=65281&&e<=65376||e>=65504&&e<=65510}i.implement(this,u),this.setDocument=function(e){if(this.doc)throw new Error("Document is already set");this.doc=e,e.on("change",this.onChange.bind(this)),this.on("changeFold",this.onChangeFold.bind(this)),this.bgTokenizer&&(this.bgTokenizer.setDocument(this.getDocument()),this.bgTokenizer.start(0))},this.getDocument=function(){return this.doc},this.$resetRowCache=function(e){if(!e){this.$docRowCache=[],this.$screenRowCache=[];return}var t=this.$getRowCacheIndex(this.$docRowCache,e)+1,n=this.$docRowCache.length;this.$docRowCache.splice(t,n),this.$screenRowCache.splice(t,n)},this.$getRowCacheIndex=function(e,t){var n=0,r=e.length-1;while(n<=r){var i=n+r>>1,s=e[i];if(t>s)n=i+1;else{if(!(t<s))return i;r=i-1}}return n&&n-1},this.onChangeFold=function(e){var t=e.data;this.$resetRowCache(t.start.row)},this.onChange=function(e){var t=e.data;this.$modified=!0,this.$resetRowCache(t.range.start.row);var n=this.$updateInternalDataOnChange(e);!this.$fromUndo&&this.$undoManager&&!t.ignore&&(this.$deltasDoc.push(t),n&&n.length!=0&&this.$deltasFold.push({action:"removeFolds",folds:n}),this.$informUndoManager.schedule()),this.bgTokenizer.$updateOnChange(t),this._emit("change",e)},this.setValue=function(e){this.doc.setValue(e),this.selection.moveCursorTo(0,0),this.selection.clearSelection(),this.$resetRowCache(0),this.$deltas=[],this.$deltasDoc=[],this.$deltasFold=[],this.getUndoManager().reset()},this.getValue=this.toString=function(){return this.doc.getValue()},this.getSelection=function(){return this.selection},this.getState=function(e){return this.bgTokenizer.getState(e)},this.getTokens=function(e){return this.bgTokenizer.getTokens(e)},this.getTokenAt=function(e,t){var n=this.bgTokenizer.getTokens(e),r,i=0;if(t==null)s=n.length-1,i=this.getLine(e).length;else for(var s=0;s<n.length;s++){i+=n[s].value.length;if(i>=t)break}return r=n[s],r?(r.index=s,r.start=i-r.value.length,r):null},this.highlight=function(e){if(!this.$searchHighlight){var t=new p(null,"ace_selected_word","text");this.$searchHighlight=this.addDynamicMarker(t)}this.$searchHighlight.setRegexp(e)},this.setUndoManager=function(e){this.$undoManager=e,this.$deltas=[],this.$deltasDoc=[],this.$deltasFold=[],this.$informUndoManager&&this.$informUndoManager.cancel();if(e){var t=this;this.$syncInformUndoManager=function(){t.$informUndoManager.cancel(),t.$deltasFold.length&&(t.$deltas.push({group:"fold",deltas:t.$deltasFold}),t.$deltasFold=[]),t.$deltasDoc.length&&(t.$deltas.push({group:"doc",deltas:t.$deltasDoc}),t.$deltasDoc=[]),t.$deltas.length>0&&e.execute({action:"aceupdate",args:[t.$deltas,t]}),t.$deltas=[]},this.$informUndoManager=s.deferredCall(this.$syncInformUndoManager)}},this.$defaultUndoManager={undo:function(){},redo:function(){},reset:function(){}},this.getUndoManager=function(){return this.$undoManager||this.$defaultUndoManager},this.getTabString=function(){return this.getUseSoftTabs()?s.stringRepeat(" ",this.getTabSize()):"	"},this.$useSoftTabs=!0,this.setUseSoftTabs=function(e){if(this.$useSoftTabs===e)return;this.$useSoftTabs=e},this.getUseSoftTabs=function(){return this.$useSoftTabs},this.$tabSize=4,this.setTabSize=function(e){if(isNaN(e)||this.$tabSize===e)return;this.$modified=!0,this.$rowLengthCache=[],this.$tabSize=e,this._emit("changeTabSize")},this.getTabSize=function(){return this.$tabSize},this.isTabStop=function(e){return this.$useSoftTabs&&e.column%this.$tabSize==0},this.$overwrite=!1,this.setOverwrite=function(e){if(this.$overwrite==e)return;this.$overwrite=e,this._emit("changeOverwrite")},this.getOverwrite=function(){return this.$overwrite},this.toggleOverwrite=function(){this.setOverwrite(!this.$overwrite)},this.getBreakpoints=function(){return this.$breakpoints},this.setBreakpoints=function(e){this.$breakpoints=[];for(var t=0;t<e.length;t++)this.$breakpoints[e[t]]=!0;this._emit("changeBreakpoint",{})},this.clearBreakpoints=function(){this.$breakpoints=[],this._emit("changeBreakpoint",{})},this.setBreakpoint=function(e){this.$breakpoints[e]=!0,this._emit("changeBreakpoint",{})},this.clearBreakpoint=function(e){delete this.$breakpoints[e],this._emit("changeBreakpoint",{})},this.addMarker=function(e,t,n,r){var i=this.$markerId++,s={range:e,type:n||"line",renderer:typeof n=="function"?n:null,clazz:t,inFront:!!r,id:i};return r?(this.$frontMarkers[i]=s,this._emit("changeFrontMarker")):(this.$backMarkers[i]=s,this._emit("changeBackMarker")),i},this.addDynamicMarker=function(e,t){if(!e.update)return;var n=this.$markerId++;return e.id=n,e.inFront=!!t,t?(this.$frontMarkers[n]=e,this._emit("changeFrontMarker")):(this.$backMarkers[n]=e,this._emit("changeBackMarker")),e},this.removeMarker=function(e){var t=this.$frontMarkers[e]||this.$backMarkers[e];if(!t)return;var n=t.inFront?this.$frontMarkers:this.$backMarkers;t&&(delete n[e],this._emit(t.inFront?"changeFrontMarker":"changeBackMarker"))},this.getMarkers=function(e){return e?this.$frontMarkers:this.$backMarkers},this.setAnnotations=function(e){this.$annotations={};for(var t=0;t<e.length;t++){var n=e[t],r=n.row;this.$annotations[r]?this.$annotations[r].push(n):this.$annotations[r]=[n]}this._emit("changeAnnotation",{})},this.getAnnotations=function(){return this.$annotations||{}},this.clearAnnotations=function(){this.$annotations={},this._emit("changeAnnotation",{})},this.$detectNewLine=function(e){var t=e.match(/^.*?(\r?\n)/m);t?this.$autoNewLine=t[1]:this.$autoNewLine="\n"},this.getWordRange=function(e,t){var n=this.getLine(e),r=!1;t>0&&(r=!!n.charAt(t-1).match(this.tokenRe)),r||(r=!!n.charAt(t).match(this.tokenRe));if(r)var i=this.tokenRe;else if(/^\s+$/.test(n.slice(t-1,t+1)))var i=/\s/;else var i=this.nonTokenRe;var s=t;if(s>0){do s--;while(s>=0&&n.charAt(s).match(i));s++}var o=t;while(o<n.length&&n.charAt(o).match(i))o++;return new l(e,s,e,o)},this.getAWordRange=function(e,t){var n=this.getWordRange(e,t),r=this.getLine(n.end.row);while(r.charAt(n.end.column).match(/[ \t]/))n.end.column+=1;return n},this.setNewLineMode=function(e){this.doc.setNewLineMode(e)},this.getNewLineMode=function(){return this.doc.getNewLineMode()},this.$useWorker=!0,this.setUseWorker=function(e){if(this.$useWorker==e)return;this.$useWorker=e,this.$stopWorker(),e&&this.$startWorker()},this.getUseWorker=function(){return this.$useWorker},this.onReloadTokenizer=function(e){var t=e.data;this.bgTokenizer.start(t.first),this._emit("tokenizerUpdate",e)},this.$modes={},this._loadMode=function(t,n){function a(e){if(i.$modes[t])return n(i.$modes[t]);i.$modes[t]=new e.Mode,i.$modes[t].$id=t,i._emit("loadmode",{name:t,mode:i.$modes[t]}),n(i.$modes[t])}function l(e,t){if(!r.get("packaged"))return t();o.loadScript(r.moduleUrl(e,"mode"),t)}this.$modes["null"]||(this.$modes["null"]=this.$modes["ace/mode/text"]=new f);if(this.$modes[t])return n(this.$modes[t]);var i=this,s;try{s=e(t)}catch(u){}if(s&&s.Mode)return a(s);this.$mode||this.$setModePlaceholder(),l(t,function(){e([t],a)})},this.$setModePlaceholder=function(){this.$mode=this.$modes["null"];var e=this.$mode.getTokenizer();if(!this.bgTokenizer){this.bgTokenizer=new h(e);var t=this;this.bgTokenizer.addEventListener("update",function(e){t._emit("tokenizerUpdate",e)})}else this.bgTokenizer.setTokenizer(e);this.bgTokenizer.setDocument(this.getDocument()),this.tokenRe=this.$mode.tokenRe,this.nonTokenRe=this.$mode.nonTokenRe},this.$mode=null,this.$modeId=null,this.setMode=function(e){e=e||"null";if(typeof e=="string"){if(this.$modeId==e)return;this.$modeId=e;var t=this;this._loadMode(e,function(n){if(t.$modeId!==e)return;t.setMode(n)});return}if(this.$mode===e)return;this.$mode=e,this.$modeId=e.$id,this.$stopWorker(),this.$useWorker&&this.$startWorker();var n=e.getTokenizer();if(n.addEventListener!==undefined){var r=this.onReloadTokenizer.bind(this);n.addEventListener("update",r)}if(!this.bgTokenizer){this.bgTokenizer=new h(n);var t=this;this.bgTokenizer.addEventListener("update",function(e){t._emit("tokenizerUpdate",e)})}else this.bgTokenizer.setTokenizer(n);this.bgTokenizer.setDocument(this.getDocument()),this.bgTokenizer.start(0),this.tokenRe=e.tokenRe,this.nonTokenRe=e.nonTokenRe,this.$setFolding(e.foldingRules),this._emit("changeMode")},this.$stopWorker=function(){this.$worker&&this.$worker.terminate(),this.$worker=null},this.$startWorker=function(){if(typeof Worker!="undefined"&&!e.noWorker)try{this.$worker=this.$mode.createWorker(this)}catch(t){console.log("Could not load worker"),console.log(t),this.$worker=null}else this.$worker=null},this.getMode=function(){return this.$mode},this.$scrollTop=0,this.setScrollTop=function(e){e=Math.round(Math.max(0,e));if(this.$scrollTop===e)return;this.$scrollTop=e,this._emit("changeScrollTop",e)},this.getScrollTop=function(){return this.$scrollTop},this.$scrollLeft=0,this.setScrollLeft=function(e){e=Math.round(Math.max(0,e));if(this.$scrollLeft===e)return;this.$scrollLeft=e,this._emit("changeScrollLeft",e)},this.getScrollLeft=function(){return this.$scrollLeft},this.getScreenWidth=function(){return this.$computeWidth(),this.screenWidth},this.$computeWidth=function(e){if(this.$modified||e){this.$modified=!1;if(this.$useWrapMode)return this.screenWidth=this.$wrapLimit;var t=this.doc.getAllLines(),n=this.$rowLengthCache,r=0,i=0,s=this.$foldData[i],o=s?s.start.row:Infinity,u=t.length;for(var a=0;a<u;a++){if(a>o){a=s.end.row+1;if(a>=u)break;s=this.$foldData[i++],o=s?s.start.row:Infinity}n[a]==null&&(n[a]=this.$getStringScreenWidth(t[a])[0]),n[a]>r&&(r=n[a])}this.screenWidth=r}},this.getLine=function(e){return this.doc.getLine(e)},this.getLines=function(e,t){return this.doc.getLines(e,t)},this.getLength=function(){return this.doc.getLength()},this.getTextRange=function(e){return this.doc.getTextRange(e||this.selection.getRange())},this.insert=function(e,t){return this.doc.insert(e,t)},this.remove=function(e){return this.doc.remove(e)},this.undoChanges=function(e,t){if(!e.length)return;this.$fromUndo=!0;var n=null;for(var r=e.length-1;r!=-1;r--){var i=e[r];i.group=="doc"?(this.doc.revertDeltas(i.deltas),n=this.$getUndoSelection(i.deltas,!0,n)):i.deltas.forEach(function(e){this.addFolds(e.folds)},this)}return this.$fromUndo=!1,n&&this.$undoSelect&&!t&&this.selection.setSelectionRange(n),n},this.redoChanges=function(e,t){if(!e.length)return;this.$fromUndo=!0;var n=null;for(var r=0;r<e.length;r++){var i=e[r];i.group=="doc"&&(this.doc.applyDeltas(i.deltas),n=this.$getUndoSelection(i.deltas,!1,n))}return this.$fromUndo=!1,n&&this.$undoSelect&&!t&&this.selection.setSelectionRange(n),n},this.setUndoSelect=function(e){this.$undoSelect=e},this.$getUndoSelection=function(e,t,n){function r(e){var n=e.action=="insertText"||e.action=="insertLines";return t?!n:n}var i=e[0],s,o,u=!1;r(i)?(s=i.range.clone(),u=!0):(s=l.fromPoints(i.range.start,i.range.start),u=!1);for(var a=1;a<e.length;a++)i=e[a],r(i)?(o=i.range.start,s.compare(o.row,o.column)==-1&&s.setStart(i.range.start),o=i.range.end,s.compare(o.row,o.column)==1&&s.setEnd(i.range.end),u=!0):(o=i.range.start,s.compare(o.row,o.column)==-1&&(s=l.fromPoints(i.range.start,i.range.start)),u=!1);if(n!=null){var f=n.compareRange(s);f==1?s.setStart(n.start):f==-1&&s.setEnd(n.end)}return s},this.replace=function(e,t){return this.doc.replace(e,t)},this.moveText=function(e,t){var n=this.getTextRange(e);this.remove(e);var r=t.row,i=t.column;!e.isMultiLine()&&e.start.row==r&&e.end.column<i&&(i-=n.length);if(e.isMultiLine()&&e.end.row<r){var s=this.doc.$split(n);r-=s.length-1}var o=r+e.end.row-e.start.row,u=e.isMultiLine()?e.end.column:i+e.end.column-e.start.column,a=new l(r,i,o,u);return this.insert(a.start,n),a},this.indentRows=function(e,t,n){n=n.replace(/\t/g,this.getTabString());for(var r=e;r<=t;r++)this.insert({row:r,column:0},n)},this.outdentRows=function(e){var t=e.collapseRows(),n=new l(0,0,0,0),r=this.getTabSize();for(var i=t.start.row;i<=t.end.row;++i){var s=this.getLine(i);n.start.row=i,n.end.row=i;for(var o=0;o<r;++o)if(s.charAt(o)!=" ")break;o<r&&s.charAt(o)=="	"?(n.start.column=o,n.end.column=o+1):(n.start.column=0,n.end.column=o),this.remove(n)}},this.moveLinesUp=function(e,t){if(e<=0)return 0;var n=this.doc.removeLines(e,t);return this.doc.insertLines(e-1,n),-1},this.moveLinesDown=function(e,t){if(t>=this.doc.getLength()-1)return 0;var n=this.doc.removeLines(e,t);return this.doc.insertLines(e+1,n),1},this.duplicateLines=function(e,t){var e=this.$clipRowToDocument(e),t=this.$clipRowToDocument(t),n=this.getLines(e,t);this.doc.insertLines(e,n);var r=t-e+1;return r},this.$clipRowToDocument=function(e){return Math.max(0,Math.min(e,this.doc.getLength()-1))},this.$clipColumnToRow=function(e,t){return t<0?0:Math.min(this.doc.getLine(e).length,t)},this.$clipPositionToDocument=function(e,t){t=Math.max(0,t);if(e<0)e=0,t=0;else{var n=this.doc.getLength();e>=n?(e=n-1,t=this.doc.getLine(n-1).length):t=Math.min(this.doc.getLine(e).length,t)}return{row:e,column:t}},this.$clipRangeToDocument=function(e){e.start.row<0?(e.start.row=0,e.start.column=0):e.start.column=this.$clipColumnToRow(e.start.row,e.start.column);var t=this.doc.getLength()-1;return e.end.row>t?(e.end.row=t,e.end.column=this.doc.getLine(t).length):e.end.column=this.$clipColumnToRow(e.end.row,e.end.column),e},this.$wrapLimit=80,this.$useWrapMode=!1,this.$wrapLimitRange={min:null,max:null},this.setUseWrapMode=function(e){if(e!=this.$useWrapMode){this.$useWrapMode=e,this.$modified=!0,this.$resetRowCache(0);if(e){var t=this.getLength();this.$wrapData=[];for(var n=0;n<t;n++)this.$wrapData.push([]);this.$updateWrapData(0,t-1)}this._emit("changeWrapMode")}},this.getUseWrapMode=function(){return this.$useWrapMode},this.setWrapLimitRange=function(e,t){if(this.$wrapLimitRange.min!==e||this.$wrapLimitRange.max!==t)this.$wrapLimitRange.min=e,this.$wrapLimitRange.max=t,this.$modified=!0,this._emit("changeWrapMode")},this.adjustWrapLimit=function(e){var t=this.$constrainWrapLimit(e);return t!=this.$wrapLimit&&t>0?(this.$wrapLimit=t,this.$modified=!0,this.$useWrapMode&&(this.$updateWrapData(0,this.getLength()-1),this.$resetRowCache(0),this._emit("changeWrapLimit")),!0):!1},this.$constrainWrapLimit=function(e){var t=this.$wrapLimitRange.min;t&&(e=Math.max(t,e));var n=this.$wrapLimitRange.max;return n&&(e=Math.min(n,e)),Math.max(1,e)},this.getWrapLimit=function(){return this.$wrapLimit},this.getWrapLimitRange=function(){return{min:this.$wrapLimitRange.min,max:this.$wrapLimitRange.max}},this.$updateInternalDataOnChange=function(e){var t=this.$useWrapMode,n,r=e.data.action,i=e.data.range.start.row,s=e.data.range.end.row,o=e.data.range.start,u=e.data.range.end,a=null;r.indexOf("Lines")!=-1?(r=="insertLines"?s=i+e.data.lines.length:s=i,n=e.data.lines?e.data.lines.length:s-i):n=s-i;if(n!=0)if(r.indexOf("remove")!=-1){this[t?"$wrapData":"$rowLengthCache"].splice(i,n);var f=this.$foldData;a=this.getFoldsInRange(e.data.range),this.removeFolds(a);var l=this.getFoldLine(u.row),c=0;if(l){l.addRemoveChars(u.row,u.column,o.column-u.column),l.shiftRow(-n);var h=this.getFoldLine(i);h&&h!==l&&(h.merge(l),l=h),c=f.indexOf(l)+1}for(c;c<f.length;c++){var l=f[c];l.start.row>=u.row&&l.shiftRow(-n)}s=i}else{var p;if(t){p=[i,0];for(var d=0;d<n;d++)p.push([]);this.$wrapData.splice.apply(this.$wrapData,p)}else p=Array(n),p.unshift(i,0),this.$rowLengthCache.splice.apply(this.$rowLengthCache,p);var f=this.$foldData,l=this.getFoldLine(i),c=0;if(l){var v=l.range.compareInside(o.row,o.column);v==0?(l=l.split(o.row,o.column),l.shiftRow(n),l.addRemoveChars(s,0,u.column-o.column)):v==-1&&(l.addRemoveChars(i,0,u.column-o.column),l.shiftRow(n)),c=f.indexOf(l)+1}for(c;c<f.length;c++){var l=f[c];l.start.row>=i&&l.shiftRow(n)}}else{n=Math.abs(e.data.range.start.column-e.data.range.end.column),r.indexOf("remove")!=-1&&(a=this.getFoldsInRange(e.data.range),this.removeFolds(a),n=-n);var l=this.getFoldLine(i);l&&l.addRemoveChars(i,o.column,n)}return t&&this.$wrapData.length!=this.doc.getLength()&&console.error("doc.getLength() and $wrapData.length have to be the same!"),t?this.$updateWrapData(i,s):this.$updateRowLengthCache(i,s),a},this.$updateRowLengthCache=function(e,t,n){this.$rowLengthCache[e]=null,this.$rowLengthCache[t]=null},this.$updateWrapData=function(e,t){var n=this.doc.getAllLines(),r=this.getTabSize(),i=this.$wrapData,o=this.$wrapLimit,u,f,l=e;t=Math.min(t,n.length-1);while(l<=t){f=this.getFoldLine(l,f);if(!f)u=this.$getDisplayTokens(s.stringTrimRight(n[l])),i[l]=this.$computeWrapSplits(u,o,r),l++;else{u=[],f.walk(function(e,t,r,i){var s;if(e){s=this.$getDisplayTokens(e,u.length),s[0]=a;for(var o=1;o<s.length;o++)s[o]=c}else s=this.$getDisplayTokens(n[t].substring(i,r),u.length);u=u.concat(s)}.bind(this),f.end.row,n[f.end.row].length+1);while(u.length!=0&&u[u.length-1]>=v)u.pop();i[f.start.row]=this.$computeWrapSplits(u,o,r),l=f.end.row+1}}};var t=1,n=2,a=3,c=4,d=9,v=10,m=11,g=12;this.$computeWrapSplits=function(e,t){function o(t){var r=e.slice(i,t),o=r.length;r.join("").replace(/12/g,function(){o-=1}).replace(/2/g,function(){o-=1}),s+=o,n.push(s),i=t}if(e.length==0)return[];var n=[],r=e.length,i=0,s=0;while(r-i>t){var u=i+t;if(e[u]>=v){while(e[u]>=v)u++;o(u);continue}if(e[u]==a||e[u]==c){for(u;u!=i-1;u--)if(e[u]==a)break;if(u>i){o(u);continue}u=i+t;for(u;u<e.length;u++)if(e[u]!=c)break;if(u==e.length)break;o(u);continue}var f=Math.max(u-10,i-1);while(u>f&&e[u]<a)u--;while(u>f&&e[u]==d)u--;if(u>f){o(++u);continue}u=i+t,o(u)}return n},this.$getDisplayTokens=function(e,r){var i=[],s;r=r||0;for(var o=0;o<e.length;o++){var u=e.charCodeAt(o);if(u==9){s=this.getScreenTabSize(i.length+r),i.push(m);for(var a=1;a<s;a++)i.push(g)}else u==32?i.push(v):u>39&&u<48||u>57&&u<64?i.push(d):u>=4352&&y(u)?i.push(t,n):i.push(t)}return i},this.$getStringScreenWidth=function(e,t,n){if(t==0)return[0,0];t==null&&(t=Infinity),n=n||0;var r,i;for(i=0;i<e.length;i++){r=e.charCodeAt(i),r==9?n+=this.getScreenTabSize(n):r>=4352&&y(r)?n+=2:n+=1;if(n>t)break}return[n,i]},this.getRowLength=function(e){return!this.$useWrapMode||!this.$wrapData[e]?1:this.$wrapData[e].length+1},this.getScreenLastRowColumn=function(e){var t=this.screenToDocumentPosition(e,Number.MAX_VALUE);return this.documentToScreenColumn(t.row,t.column)},this.getDocumentLastRowColumn=function(e,t){var n=this.documentToScreenRow(e,t);return this.getScreenLastRowColumn(n)},this.getDocumentLastRowColumnPosition=function(e,t){var n=this.documentToScreenRow(e,t);return this.screenToDocumentPosition(n,Number.MAX_VALUE/10)},this.getRowSplitData=function(e){return this.$useWrapMode?this.$wrapData[e]:undefined},this.getScreenTabSize=function(e){return this.$tabSize-e%this.$tabSize},this.screenToDocumentRow=function(e,t){return this.screenToDocumentPosition(e,t).row},this.screenToDocumentColumn=function(e,t){return this.screenToDocumentPosition(e,t).column},this.screenToDocumentPosition=function(e,t){if(e<0)return{row:0,column:0};var n,r=0,i=0,s,o=0,u=0,a=this.$screenRowCache,f=this.$getRowCacheIndex(a,e);if(0<f&&f<a.length)var o=a[f],r=this.$docRowCache[f],l=e>o||e==o&&f==a.length-1;else var l=!0;var c=this.getLength()-1,h=this.getNextFoldLine(r),p=h?h.start.row:Infinity;while(o<=e){u=this.getRowLength(r);if(o+u-1>=e||r>=c)break;o+=u,r++,r>p&&(r=h.end.row+1,h=this.getNextFoldLine(r,h),p=h?h.start.row:Infinity),l&&(this.$docRowCache.push(r),this.$screenRowCache.push(o))}if(h&&h.start.row<=r)n=this.getFoldDisplayLine(h),r=h.start.row;else{if(o+u<=e||r>c)return{row:c,column:this.getLine(c).length};n=this.getLine(r),h=null}if(this.$useWrapMode){var d=this.$wrapData[r];d&&(s=d[e-o],e>o&&d.length&&(i=d[e-o-1]||d[d.length-1],n=n.substring(i)))}return i+=this.$getStringScreenWidth(n,t)[1],this.$useWrapMode&&i>=s&&(i=s-1),h?h.idxToPosition(i):{row:r,column:i}},this.documentToScreenPosition=function(e,t){if(typeof t=="undefined")var n=this.$clipPositionToDocument(e.row,e.column);else n=this.$clipPositionToDocument(e,t);e=n.row,t=n.column;var r=0,i=null,s=null;s=this.getFoldAt(e,t,1),s&&(e=s.start.row,t=s.start.column);var o,u=0,a=this.$docRowCache,f=this.$getRowCacheIndex(a,e);if(0<f&&f<a.length)var u=a[f],r=this.$screenRowCache[f],l=e>u||e==u&&f==a.length-1;else var l=!0;var c=this.getNextFoldLine(u),h=c?c.start.row:Infinity;while(u<e){if(u>=h){o=c.end.row+1;if(o>e)break;c=this.getNextFoldLine(o,c),h=c?c.start.row:Infinity}else o=u+1;r+=this.getRowLength(u),u=o,l&&(this.$docRowCache.push(u),this.$screenRowCache.push(r))}var p="";c&&u>=h?(p=this.getFoldDisplayLine(c,e,t),i=c.start.row):(p=this.getLine(e).substring(0,t),i=e);if(this.$useWrapMode){var d=this.$wrapData[i],v=0;while(p.length>=d[v])r++,v++;p=p.substring(d[v-1]||0,p.length)}return{row:r,column:this.$getStringScreenWidth(p)[0]}},this.documentToScreenColumn=function(e,t){return this.documentToScreenPosition(e,t).column},this.documentToScreenRow=function(e,t){return this.documentToScreenPosition(e,t).row},this.getScreenLength=function(){var e=0,t=null;if(!this.$useWrapMode){e=this.getLength();var n=this.$foldData;for(var r=0;r<n.length;r++)t=n[r],e-=t.end.row-t.start.row}else{var i=this.$wrapData.length,s=0,r=0,t=this.$foldData[r++],o=t?t.start.row:Infinity;while(s<i)e+=this.$wrapData[s].length+1,s++,s>o&&(s=t.end.row+1,t=this.$foldData[r++],o=t?t.start.row:Infinity)}return e}}).call(d.prototype),e("./edit_session/folding").Folding.call(d.prototype),e("./edit_session/bracket_match").BracketMatch.call(d.prototype),t.EditSession=d}),define("ace/lib/net",["require","exports","module","ace/lib/useragent"],function(e,t,n){var r=e("./useragent");t.get=function(e,n){var r=t.createXhr();r.open("GET",e,!0),r.onreadystatechange=function(e){r.readyState===4&&n(r.responseText)},r.send(null)};var i=["Msxml2.XMLHTTP","Microsoft.XMLHTTP","Msxml2.XMLHTTP.4.0"];t.createXhr=function(){var e,t,n;if(typeof XMLHttpRequest!="undefined")return new XMLHttpRequest;for(t=0;t<3;t++){n=i[t];try{e=new ActiveXObject(n)}catch(r){}if(e){i=[n];break}}if(!e)throw new Error("createXhr(): XMLHttpRequest not available");return e},t.loadScript=function(e,t){var n=document.getElementsByTagName("head")[0],i=document.createElement("script");i.src=e,n.appendChild(i),r.isOldIE?i.onreadystatechange=function(){this.readyState=="loaded"&&t()}:i.onload=t}}),define("ace/selection",["require","exports","module","ace/lib/oop","ace/lib/lang","ace/lib/event_emitter","ace/range"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/lang"),s=e("./lib/event_emitter").EventEmitter,o=e("./range").Range,u=function(e){this.session=e,this.doc=e.getDocument(),this.clearSelection(),this.lead=this.selectionLead=this.doc.createAnchor(0,0),this.anchor=this.selectionAnchor=this.doc.createAnchor(0,0);var t=this;this.lead.on("change",function(e){t._emit("changeCursor"),t.$isEmpty||t._emit("changeSelection"),!t.$keepDesiredColumnOnChange&&e.old.column!=e.value.column&&(t.$desiredColumn=null)}),this.selectionAnchor.on("change",function(){t.$isEmpty||t._emit("changeSelection")})};(function(){r.implement(this,s),this.isEmpty=function(){return this.$isEmpty||this.anchor.row==this.lead.row&&this.anchor.column==this.lead.column},this.isMultiLine=function(){return this.isEmpty()?!1:this.getRange().isMultiLine()},this.getCursor=function(){return this.lead.getPosition()},this.setSelectionAnchor=function(e,t){this.anchor.setPosition(e,t),this.$isEmpty&&(this.$isEmpty=!1,this._emit("changeSelection"))},this.getSelectionAnchor=function(){return this.$isEmpty?this.getSelectionLead():this.anchor.getPosition()},this.getSelectionLead=function(){return this.lead.getPosition()},this.shiftSelection=function(e){if(this.$isEmpty){this.moveCursorTo(this.lead.row,this.lead.column+e);return}var t=this.getSelectionAnchor(),n=this.getSelectionLead(),r=this.isBackwards();(!r||t.column!==0)&&this.setSelectionAnchor(t.row,t.column+e),(r||n.column!==0)&&this.$moveSelection(function(){this.moveCursorTo(n.row,n.column+e)})},this.isBackwards=function(){var e=this.anchor,t=this.lead;return e.row>t.row||e.row==t.row&&e.column>t.column},this.getRange=function(){var e=this.anchor,t=this.lead;return this.isEmpty()?o.fromPoints(t,t):this.isBackwards()?o.fromPoints(t,e):o.fromPoints(e,t)},this.clearSelection=function(){this.$isEmpty||(this.$isEmpty=!0,this._emit("changeSelection"))},this.selectAll=function(){var e=this.doc.getLength()-1;this.setSelectionAnchor(0,0),this.moveCursorTo(e,this.doc.getLine(e).length)},this.setRange=this.setSelectionRange=function(e,t){t?(this.setSelectionAnchor(e.end.row,e.end.column),this.selectTo(e.start.row,e.start.column)):(this.setSelectionAnchor(e.start.row,e.start.column),this.selectTo(e.end.row,e.end.column)),this.$desiredColumn=null},this.$moveSelection=function(e){var t=this.lead;this.$isEmpty&&this.setSelectionAnchor(t.row,t.column),e.call(this)},this.selectTo=function(e,t){this.$moveSelection(function(){this.moveCursorTo(e,t)})},this.selectToPosition=function(e){this.$moveSelection(function(){this.moveCursorToPosition(e)})},this.selectUp=function(){this.$moveSelection(this.moveCursorUp)},this.selectDown=function(){this.$moveSelection(this.moveCursorDown)},this.selectRight=function(){this.$moveSelection(this.moveCursorRight)},this.selectLeft=function(){this.$moveSelection(this.moveCursorLeft)},this.selectLineStart=function(){this.$moveSelection(this.moveCursorLineStart)},this.selectLineEnd=function(){this.$moveSelection(this.moveCursorLineEnd)},this.selectFileEnd=function(){this.$moveSelection(this.moveCursorFileEnd)},this.selectFileStart=function(){this.$moveSelection(this.moveCursorFileStart)},this.selectWordRight=function(){this.$moveSelection(this.moveCursorWordRight)},this.selectWordLeft=function(){this.$moveSelection(this.moveCursorWordLeft)},this.getWordRange=function(e,t){if(typeof t=="undefined"){var n=e||this.lead;e=n.row,t=n.column}return this.session.getWordRange(e,t)},this.selectWord=function(){this.setSelectionRange(this.getWordRange())},this.selectAWord=function(){var e=this.getCursor(),t=this.session.getAWordRange(e.row,e.column);this.setSelectionRange(t)},this.getLineRange=function(e,t){var n=typeof e=="number"?e:this.lead.row,r,i=this.session.getFoldLine(n);return i?(n=i.start.row,r=i.end.row):r=n,t?new o(n,0,r,this.session.getLine(r).length):new o(n,0,r+1,0)},this.selectLine=function(){this.setSelectionRange(this.getLineRange())},this.moveCursorUp=function(){this.moveCursorBy(-1,0)},this.moveCursorDown=function(){this.moveCursorBy(1,0)},this.moveCursorLeft=function(){var e=this.lead.getPosition(),t;if(t=this.session.getFoldAt(e.row,e.column,-1))this.moveCursorTo(t.start.row,t.start.column);else if(e.column==0)e.row>0&&this.moveCursorTo(e.row-1,this.doc.getLine(e.row-1).length);else{var n=this.session.getTabSize();this.session.isTabStop(e)&&this.doc.getLine(e.row).slice(e.column-n,e.column).split(" ").length-1==n?this.moveCursorBy(0,-n):this.moveCursorBy(0,-1)}},this.moveCursorRight=function(){var e=this.lead.getPosition(),t;if(t=this.session.getFoldAt(e.row,e.column,1))this.moveCursorTo(t.end.row,t.end.column);else if(this.lead.column==this.doc.getLine(this.lead.row).length)this.lead.row<this.doc.getLength()-1&&this.moveCursorTo(this.lead.row+1,0);else{var n=this.session.getTabSize(),e=this.lead;this.session.isTabStop(e)&&this.doc.getLine(e.row).slice(e.column,e.column+n).split(" ").length-1==n?this.moveCursorBy(0,n):this.moveCursorBy(0,1)}},this.moveCursorLineStart=function(){var e=this.lead.row,t=this.lead.column,n=this.session.documentToScreenRow(e,t),r=this.session.screenToDocumentPosition(n,0),i=this.session.getDisplayLine(e,null,r.row,r.column),s=i.match(/^\s*/);s[0].length==t?this.moveCursorTo(r.row,r.column):this.moveCursorTo(r.row,r.column+s[0].length)},this.moveCursorLineEnd=function(){var e=this.lead,t=this.session.getDocumentLastRowColumnPosition(e.row,e.column);this.moveCursorTo(t.row,t.column)},this.moveCursorFileEnd=function(){var e=this.doc.getLength()-1,t=this.doc.getLine(e).length;this.moveCursorTo(e,t)},this.moveCursorFileStart=function(){this.moveCursorTo(0,0)},this.moveCursorLongWordRight=function(){var e=this.lead.row,t=this.lead.column,n=this.doc.getLine(e),r=n.substring(t),i;this.session.nonTokenRe.lastIndex=0,this.session.tokenRe.lastIndex=0;var s=this.session.getFoldAt(e,t,1);if(s){this.moveCursorTo(s.end.row,s.end.column);return}if(i=this.session.nonTokenRe.exec(r))t+=this.session.nonTokenRe.lastIndex,this.session.nonTokenRe.lastIndex=0,r=n.substring(t);if(t>=n.length){this.moveCursorTo(e,n.length),this.moveCursorRight(),e<this.doc.getLength()-1&&this.moveCursorWordRight();return}if(i=this.session.tokenRe.exec(r))t+=this.session.tokenRe.lastIndex,this.session.tokenRe.lastIndex=0;this.moveCursorTo(e,t)},this.moveCursorLongWordLeft=function(){var e=this.lead.row,t=this.lead.column,n;if(n=this.session.getFoldAt(e,t,-1)){this.moveCursorTo(n.start.row,n.start.column);return}var r=this.session.getFoldStringAt(e,t,-1);r==null&&(r=this.doc.getLine(e).substring(0,t));var s=i.stringReverse(r),o;this.session.nonTokenRe.lastIndex=0,this.session.tokenRe.lastIndex=0;if(o=this.session.nonTokenRe.exec(s))t-=this.session.nonTokenRe.lastIndex,s=s.slice(this.session.nonTokenRe.lastIndex),this.session.nonTokenRe.lastIndex=0;if(t<=0){this.moveCursorTo(e,0),this.moveCursorLeft(),e>0&&this.moveCursorWordLeft();return}if(o=this.session.tokenRe.exec(s))t-=this.session.tokenRe.lastIndex,this.session.tokenRe.lastIndex=0;this.moveCursorTo(e,t)},this.$shortWordEndIndex=function(e){var t,n=0,r,i=/\s/,s=this.session.tokenRe;s.lastIndex=0;if(t=this.session.tokenRe.exec(e))n=this.session.tokenRe.lastIndex;else{while((r=e[n])&&i.test(r))n++;if(n<=1){s.lastIndex=0;while((r=e[n])&&!s.test(r)){s.lastIndex=0,n++;if(i.test(r)){if(n>2){n--;break}while((r=e[n])&&i.test(r))n++;if(n>2)break}}}}return s.lastIndex=0,n},this.moveCursorShortWordRight=function(){var e=this.lead.row,t=this.lead.column,n=this.doc.getLine(e),r=n.substring(t),i=this.session.getFoldAt(e,t,1);if(i)return this.moveCursorTo(i.end.row,i.end.column);if(t==n.length){var s=this.doc.getLength();do e++,r=this.doc.getLine(e);while(e<s&&/^\s*$/.test(r));/^\s+/.test(r)||(r=""),t=0}var o=this.$shortWordEndIndex(r);this.moveCursorTo(e,t+o)},this.moveCursorShortWordLeft=function(){var e=this.lead.row,t=this.lead.column,n;if(n=this.session.getFoldAt(e,t,-1))return this.moveCursorTo(n.start.row,n.start.column);var r=this.session.getLine(e).substring(0,t);if(t==0){do e--,r=this.doc.getLine(e);while(e>0&&/^\s*$/.test(r));t=r.length,/\s+$/.test(r)||(r="")}var s=i.stringReverse(r),o=this.$shortWordEndIndex(s);return this.moveCursorTo(e,t-o)},this.moveCursorWordRight=function(){this.session.$selectLongWords?this.moveCursorLongWordRight():this.moveCursorShortWordRight()},this.moveCursorWordLeft=function(){this.session.$selectLongWords?this.moveCursorLongWordLeft():this.moveCursorShortWordLeft()},this.moveCursorBy=function(e,t){var n=this.session.documentToScreenPosition(this.lead.row,this.lead.column);t===0&&(this.$desiredColumn?n.column=this.$desiredColumn:this.$desiredColumn=n.column);var r=this.session.screenToDocumentPosition(n.row+e,n.column);this.moveCursorTo(r.row,r.column+t,t===0)},this.moveCursorToPosition=function(e){this.moveCursorTo(e.row,e.column)},this.moveCursorTo=function(e,t,n){var r=this.session.getFoldAt(e,t,1);r&&(e=r.start.row,t=r.start.column),this.$keepDesiredColumnOnChange=!0,this.lead.setPosition(e,t),this.$keepDesiredColumnOnChange=!1,n||(this.$desiredColumn=null)},this.moveCursorToScreen=function(e,t,n){var r=this.session.screenToDocumentPosition(e,t);this.moveCursorTo(r.row,r.column,n)},this.detach=function(){this.lead.detach(),this.anchor.detach(),this.session=this.doc=null},this.fromOrientedRange=function(e){this.setSelectionRange(e,e.cursor==e.start),this.$desiredColumn=e.desiredColumn||this.$desiredColumn},this.toOrientedRange=function(e){var t=this.getRange();return e?(e.start.column=t.start.column,e.start.row=t.start.row,e.end.column=t.end.column,e.end.row=t.end.row):e=t,e.cursor=this.isBackwards()?e.start:e.end,e.desiredColumn=this.$desiredColumn,e}}).call(u.prototype),t.Selection=u}),define("ace/document",["require","exports","module","ace/lib/oop","ace/lib/event_emitter","ace/range","ace/anchor"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/event_emitter").EventEmitter,s=e("./range").Range,o=e("./anchor").Anchor,u=function(e){this.$lines=[],e.length==0?this.$lines=[""]:Array.isArray(e)?this.insertLines(0,e):this.insert({row:0,column:0},e)};(function(){r.implement(this,i),this.setValue=function(e){var t=this.getLength();this.remove(new s(0,0,t,this.getLine(t-1).length)),this.insert({row:0,column:0},e)},this.getValue=function(){return this.getAllLines().join(this.getNewLineCharacter())},this.createAnchor=function(e,t){return new o(this,e,t)},"aaa".split(/a/).length==0?this.$split=function(e){return e.replace(/\r\n|\r/g,"\n").split("\n")}:this.$split=function(e){return e.split(/\r\n|\r|\n/)},this.$detectNewLine=function(e){var t=e.match(/^.*?(\r\n|\r|\n)/m);t?this.$autoNewLine=t[1]:this.$autoNewLine="\n"},this.getNewLineCharacter=function(){switch(this.$newLineMode){case"windows":return"\r\n";case"unix":return"\n";case"auto":return this.$autoNewLine}},this.$autoNewLine="\n",this.$newLineMode="auto",this.setNewLineMode=function(e){if(this.$newLineMode===e)return;this.$newLineMode=e},this.getNewLineMode=function(){return this.$newLineMode},this.isNewLine=function(e){return e=="\r\n"||e=="\r"||e=="\n"},this.getLine=function(e){return this.$lines[e]||""},this.getLines=function(e,t){return this.$lines.slice(e,t+1)},this.getAllLines=function(){return this.getLines(0,this.getLength())},this.getLength=function(){return this.$lines.length},this.getTextRange=function(e){if(e.start.row==e.end.row)return this.$lines[e.start.row].substring(e.start.column,e.end.column);var t=this.getLines(e.start.row+1,e.end.row-1);return t.unshift((this.$lines[e.start.row]||"").substring(e.start.column)),t.push((this.$lines[e.end.row]||"").substring(0,e.end.column)),t.join(this.getNewLineCharacter())},this.$clipPosition=function(e){var t=this.getLength();return e.row>=t&&(e.row=Math.max(0,t-1),e.column=this.getLine(t-1).length),e},this.insert=function(e,t){if(!t||t.length===0)return e;e=this.$clipPosition(e),this.getLength()<=1&&this.$detectNewLine(t);var n=this.$split(t),r=n.splice(0,1)[0],i=n.length==0?null:n.splice(n.length-1,1)[0];return e=this.insertInLine(e,r),i!==null&&(e=this.insertNewLine(e),e=this.insertLines(e.row,n),e=this.insertInLine(e,i||"")),e},this.insertLines=function(e,t){if(t.length==0)return{row:e,column:0};if(t.length>65535){var n=this.insertLines(e,t.slice(65535));t=t.slice(0,65535)}var r=[e,0];r.push.apply(r,t),this.$lines.splice.apply(this.$lines,r);var i=new s(e,0,e+t.length,0),o={action:"insertLines",range:i,lines:t};return this._emit("change",{data:o}),n||i.end},this.insertNewLine=function(e){e=this.$clipPosition(e);var t=this.$lines[e.row]||"";this.$lines[e.row]=t.substring(0,e.column),this.$lines.splice(e.row+1,0,t.substring(e.column,t.length));var n={row:e.row+1,column:0},r={action:"insertText",range:s.fromPoints(e,n),text:this.getNewLineCharacter()};return this._emit("change",{data:r}),n},this.insertInLine=function(e,t){if(t.length==0)return e;var n=this.$lines[e.row]||"";this.$lines[e.row]=n.substring(0,e.column)+t+n.substring(e.column);var r={row:e.row,column:e.column+t.length},i={action:"insertText",range:s.fromPoints(e,r),text:t};return this._emit("change",{data:i}),r},this.remove=function(e){e.start=this.$clipPosition(e.start),e.end=this.$clipPosition(e.end);if(e.isEmpty())return e.start;var t=e.start.row,n=e.end.row;if(e.isMultiLine()){var r=e.start.column==0?t:t+1,i=n-1;e.end.column>0&&this.removeInLine(n,0,e.end.column),i>=r&&this.removeLines(r,i),r!=t&&(this.removeInLine(t,e.start.column,this.getLine(t).length),this.removeNewLine(e.start.row))}else this.removeInLine(t,e.start.column,e.end.column);return e.start},this.removeInLine=function(e,t,n){if(t==n)return;var r=new s(e,t,e,n),i=this.getLine(e),o=i.substring(t,n),u=i.substring(0,t)+i.substring(n,i.length);this.$lines.splice(e,1,u);var a={action:"removeText",range:r,text:o};return this._emit("change",{data:a}),r.start},this.removeLines=function(e,t){var n=new s(e,0,t+1,0),r=this.$lines.splice(e,t-e+1),i={action:"removeLines",range:n,nl:this.getNewLineCharacter(),lines:r};return this._emit("change",{data:i}),r},this.removeNewLine=function(e){var t=this.getLine(e),n=this.getLine(e+1),r=new s(e,t.length,e+1,0),i=t+n;this.$lines.splice(e,2,i);var o={action:"removeText",range:r,text:this.getNewLineCharacter()};this._emit("change",{data:o})},this.replace=function(e,t){if(t.length==0&&e.isEmpty())return e.start;if(t==this.getTextRange(e))return e.end;this.remove(e);if(t)var n=this.insert(e.start,t);else n=e.start;return n},this.applyDeltas=function(e){for(var t=0;t<e.length;t++){var n=e[t],r=s.fromPoints(n.range.start,n.range.end);n.action=="insertLines"?this.insertLines(r.start.row,n.lines):n.action=="insertText"?this.insert(r.start,n.text):n.action=="removeLines"?this.removeLines(r.start.row,r.end.row-1):n.action=="removeText"&&this.remove(r)}},this.revertDeltas=function(e){for(var t=e.length-1;t>=0;t--){var n=e[t],r=s.fromPoints(n.range.start,n.range.end);n.action=="insertLines"?this.removeLines(r.start.row,r.end.row-1):n.action=="insertText"?this.remove(r):n.action=="removeLines"?this.insertLines(r.start.row,n.lines):n.action=="removeText"&&this.insert(r.start,n.text)}}}).call(u.prototype),t.Document=u}),define("ace/anchor",["require","exports","module","ace/lib/oop","ace/lib/event_emitter"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/event_emitter").EventEmitter,s=t.Anchor=function(e,t,n){this.document=e,typeof n=="undefined"?this.setPosition(t.row,t.column):this.setPosition(t,n),this.$onChange=this.onChange.bind(this),e.on("change",this.$onChange)};(function(){r.implement(this,i),this.getPosition=function(){return this.$clipPositionToDocument(this.row,this.column)},this.getDocument=function(){return this.document},this.onChange=function(e){var t=e.data,n=t.range;if(n.start.row==n.end.row&&n.start.row!=this.row)return;if(n.start.row>this.row)return;if(n.start.row==this.row&&n.start.column>this.column)return;var r=this.row,i=this.column;t.action==="insertText"?n.start.row===r&&n.start.column<=i?n.start.row===n.end.row?i+=n.end.column-n.start.column:(i-=n.start.column,r+=n.end.row-n.start.row):n.start.row!==n.end.row&&n.start.row<r&&(r+=n.end.row-n.start.row):t.action==="insertLines"?n.start.row<=r&&(r+=n.end.row-n.start.row):t.action=="removeText"?n.start.row==r&&n.start.column<i?n.end.column>=i?i=n.start.column:i=Math.max(0,i-(n.end.column-n.start.column)):n.start.row!==n.end.row&&n.start.row<r?(n.end.row==r&&(i=Math.max(0,i-n.end.column)+n.start.column),r-=n.end.row-n.start.row):n.end.row==r&&(r-=n.end.row-n.start.row,i=Math.max(0,i-n.end.column)+n.start.column):t.action=="removeLines"&&n.start.row<=r&&(n.end.row<=r?r-=n.end.row-n.start.row:(r=n.start.row,i=0)),this.setPosition(r,i,!0)},this.setPosition=function(e,t,n){var r;n?r={row:e,column:t}:r=this.$clipPositionToDocument(e,t);if(this.row==r.row&&this.column==r.column)return;var i={row:this.row,column:this.column};this.row=r.row,this.column=r.column,this._emit("change",{old:i,value:r})},this.detach=function(){this.document.removeEventListener("change",this.$onChange)},this.$clipPositionToDocument=function(e,t){var n={};return e>=this.document.getLength()?(n.row=Math.max(0,this.document.getLength()-1),n.column=this.document.getLine(n.row).length):e<0?(n.row=0,n.column=0):(n.row=e,n.column=Math.min(this.document.getLine(n.row).length,Math.max(0,t))),t<0&&(n.column=0),n}}).call(s.prototype)}),define("ace/background_tokenizer",["require","exports","module","ace/lib/oop","ace/lib/event_emitter"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/event_emitter").EventEmitter,s=5e3,o=function(e,t){this.running=!1,this.lines=[],this.states=[],this.currentLine=0,this.tokenizer=e;var n=this;this.$worker=function(){if(!n.running)return;var e=new Date,t=n.currentLine,r=n.doc,i=0,s=r.getLength();while(n.currentLine<s){n.$tokenizeRow(n.currentLine);while(n.lines[n.currentLine])n.currentLine++;i++;if(i%5==0&&new Date-e>20){n.fireUpdateEvent(t,n.currentLine-1),n.running=setTimeout(n.$worker,20);return}}n.running=!1,n.fireUpdateEvent(t,s-1)}};(function(){r.implement(this,i),this.setTokenizer=function(e){this.tokenizer=e,this.lines=[],this.states=[],this.start(0)},this.setDocument=function(e){this.doc=e,this.lines=[],this.states=[],this.stop()},this.fireUpdateEvent=function(e,t){var n={first:e,last:t};this._emit("update",{data:n})},this.start=function(e){this.currentLine=Math.min(e||0,this.currentLine,this.doc.getLength()),this.lines.splice(this.currentLine,this.lines.length),this.states.splice(this.currentLine,this.states.length),this.stop(),this.running=setTimeout(this.$worker,700)},this.$updateOnChange=function(e){var t=e.range,n=t.start.row,r=t.end.row-n;if(r===0)this.lines[n]=null;else if(e.action=="removeText"||e.action=="removeLines")this.lines.splice(n,r+1,null),this.states.splice(n,r+1,null);else{var i=Array(r+1);i.unshift(n,1),this.lines.splice.apply(this.lines,i),this.states.splice.apply(this.states,i)}this.currentLine=Math.min(n,this.currentLine,this.doc.getLength()),this.stop(),this.running=setTimeout(this.$worker,700)},this.stop=function(){this.running&&clearTimeout(this.running),this.running=!1},this.getTokens=function(e){return this.lines[e]||this.$tokenizeRow(e)},this.getState=function(e){return this.currentLine==e&&this.$tokenizeRow(e),this.states[e]||"start"},this.$tokenizeRow=function(e){var t=this.doc.getLine(e),n=this.states[e-1];if(t.length>s){var r={value:t.substr(s),type:"text"};t=t.slice(0,s)}var i=this.tokenizer.getLineTokens(t,n);return r&&(i.tokens.push(r),i.state="start"),this.states[e]!==i.state?(this.states[e]=i.state,this.lines[e+1]=null,this.currentLine>e+1&&(this.currentLine=e+1)):this.currentLine==e&&(this.currentLine=e+1),this.lines[e]=i.tokens}}).call(o.prototype),t.BackgroundTokenizer=o}),define("ace/search_highlight",["require","exports","module","ace/lib/lang","ace/lib/oop","ace/range"],function(e,t,n){var r=e("./lib/lang"),i=e("./lib/oop"),s=e("./range").Range,o=function(e,t,n){this.setRegexp(e),this.clazz=t,this.type=n||"text"};(function(){this.setRegexp=function(e){if(this.regExp+""==e+"")return;this.regExp=e,this.cache=[]},this.update=function(e,t,n,i){if(!this.regExp)return;var o=i.firstRow,u=i.lastRow;for(var a=o;a<=u;a++){var f=this.cache[a];f==null&&(f=r.getMatchOffsets(n.getLine(a),this.regExp),f=f.map(function(e){return new s(a,e.offset,a,e.offset+e.length)}),this.cache[a]=f.length?f:"");for(var l=f.length;l--;)t.drawSingleLineMarker(e,f[l].toScreenRange(n),this.clazz,i,null,this.type)}}}).call(o.prototype),t.SearchHighlight=o}),define("ace/edit_session/folding",["require","exports","module","ace/range","ace/edit_session/fold_line","ace/edit_session/fold","ace/token_iterator"],function(e,t,n){function u(){this.getFoldAt=function(e,t,n){var r=this.getFoldLine(e);if(!r)return null;var i=r.folds;for(var s=0;s<i.length;s++){var o=i[s];if(o.range.contains(e,t)){if(n==1&&o.range.isEnd(e,t))continue;if(n==-1&&o.range.isStart(e,t))continue;return o}}},this.getFoldsInRange=function(e){e=e.clone();var t=e.start,n=e.end,r=this.$foldData,i=[];t.column+=1,n.column-=1;for(var s=0;s<r.length;s++){var o=r[s].range.compareRange(e);if(o==2)continue;if(o==-2)break;var u=r[s].folds;for(var a=0;a<u.length;a++){var f=u[a];o=f.range.compareRange(e);if(o==-2)break;if(o==2)continue;if(o==42)break;i.push(f)}}return i},this.getAllFolds=function(){function n(t){e.push(t);if(!t.subFolds)return;for(var r=0;r<t.subFolds.length;r++)n(t.subFolds[r])}var e=[],t=this.$foldData;for(var r=0;r<t.length;r++)for(var i=0;i<t[r].folds.length;i++)n(t[r].folds[i]);return e},this.getFoldStringAt=function(e,t,n,r){r=r||this.getFoldLine(e);if(!r)return null;var i={end:{column:0}},s,o;for(var u=0;u<r.folds.length;u++){o=r.folds[u];var a=o.range.compareEnd(e,t);if(a==-1){s=this.getLine(o.start.row).substring(i.end.column,o.start.column);break}if(a===0)return null;i=o}return s||(s=this.getLine(o.start.row).substring(i.end.column)),n==-1?s.substring(0,t-i.end.column):n==1?s.substring(t-i.end.column):s},this.getFoldLine=function(e,t){var n=this.$foldData,r=0;t&&(r=n.indexOf(t)),r==-1&&(r=0);for(r;r<n.length;r++){var i=n[r];if(i.start.row<=e&&i.end.row>=e)return i;if(i.end.row>e)return null}return null},this.getNextFoldLine=function(e,t){var n=this.$foldData,r=0;t&&(r=n.indexOf(t)),r==-1&&(r=0);for(r;r<n.length;r++){var i=n[r];if(i.end.row>=e)return i}return null},this.getFoldedRowCount=function(e,t){var n=this.$foldData,r=t-e+1;for(var i=0;i<n.length;i++){var s=n[i],o=s.end.row,u=s.start.row;if(o>=t){u<t&&(u>=e?r-=t-u:r=0);break}o>=e&&(u>=e?r-=o-u:r-=o-e+1)}return r},this.$addFoldLine=function(e){return this.$foldData.push(e),this.$foldData.sort(function(e,t){return e.start.row-t.start.row}),e},this.addFold=function(e,t){var n=this.$foldData,r=!1,o;e instanceof s?o=e:o=new s(t,e),this.$clipRangeToDocument(o.range);var u=o.start.row,a=o.start.column,f=o.end.row,l=o.end.column;if(o.placeholder.length<2)throw"Placeholder has to be at least 2 characters";if(u==f&&l-a<2)throw"The range has to be at least 2 characters width";var c=this.getFoldAt(u,a,1),h=this.getFoldAt(f,l,-1);if(c&&h==c)return c.addSubFold(o);if(c&&!c.range.isStart(u,a)||h&&!h.range.isEnd(f,l))throw"A fold can't intersect already existing fold"+o.range+c.range;var p=this.getFoldsInRange(o.range);p.length>0&&(this.removeFolds(p),o.subFolds=p);for(var d=0;d<n.length;d++){var v=n[d];if(f==v.start.row){v.addFold(o),r=!0;break}if(u==v.end.row){v.addFold(o),r=!0;if(!o.sameRow){var m=n[d+1];if(m&&m.start.row==f){v.merge(m);break}}break}if(f<=v.start.row)break}return r||(v=this.$addFoldLine(new i(this.$foldData,o))),this.$useWrapMode?this.$updateWrapData(v.start.row,v.start.row):this.$updateRowLengthCache(v.start.row,v.start.row),this.$modified=!0,this._emit("changeFold",{data:o}),o},this.addFolds=function(e){e.forEach(function(e){this.addFold(e)},this)},this.removeFold=function(e){var t=e.foldLine,n=t.start.row,r=t.end.row,i=this.$foldData,s=t.folds;if(s.length==1)i.splice(i.indexOf(t),1);else if(t.range.isEnd(e.end.row,e.end.column))s.pop(),t.end.row=s[s.length-1].end.row,t.end.column=s[s.length-1].end.column;else if(t.range.isStart(e.start.row,e.start.column))s.shift(),t.start.row=s[0].start.row,t.start.column=s[0].start.column;else if(e.sameRow)s.splice(s.indexOf(e),1);else{var o=t.split(e.start.row,e.start.column);s=o.folds,s.shift(),o.start.row=s[0].start.row,o.start.column=s[0].start.column}this.$useWrapMode?this.$updateWrapData(n,r):this.$updateRowLengthCache(n,r),this.$modified=!0,this._emit("changeFold",{data:e})},this.removeFolds=function(e){var t=[];for(var n=0;n<e.length;n++)t.push(e[n]);t.forEach(function(e){this.removeFold(e)},this),this.$modified=!0},this.expandFold=function(e){this.removeFold(e),e.subFolds.forEach(function(e){this.addFold(e)},this),e.subFolds=[]},this.expandFolds=function(e){e.forEach(function(e){this.expandFold(e)},this)},this.unfold=function(e,t){var n,i;e==null?n=new r(0,0,this.getLength(),0):typeof e=="number"?n=new r(e,0,e,this.getLine(e).length):"row"in e?n=r.fromPoints(e,e):n=e,i=this.getFoldsInRange(n);if(t)this.removeFolds(i);else while(i.length)this.expandFolds(i),i=this.getFoldsInRange(n)},this.isRowFolded=function(e,t){return!!this.getFoldLine(e,t)},this.getRowFoldEnd=function(e,t){var n=this.getFoldLine(e,t);return n?n.end.row:e},this.getFoldDisplayLine=function(e,t,n,r,i){r==null&&(r=e.start.row,i=0),t==null&&(t=e.end.row,n=this.getLine(t).length);var s=this.doc,o="";return e.walk(function(e,t,n,u){if(t<r)return;if(t==r){if(n<i)return;u=Math.max(i,u)}e?o+=e:o+=s.getLine(t).substring(u,n)}.bind(this),t,n),o},this.getDisplayLine=function(e,t,n,r){var i=this.getFoldLine(e);if(!i){var s;return s=this.doc.getLine(e),s.substring(r||0,t||s.length)}return this.getFoldDisplayLine(i,e,t,n,r)},this.$cloneFoldData=function(){var e=[];return e=this.$foldData.map(function(t){var n=t.folds.map(function(e){return e.clone()});return new i(e,n)}),e},this.toggleFold=function(e){var t=this.selection,n=t.getRange(),r,i;if(n.isEmpty()){var s=n.start;r=this.getFoldAt(s.row,s.column);if(r){this.expandFold(r);return}(i=this.findMatchingBracket(s))?n.comparePoint(i)==1?n.end=i:(n.start=i,n.start.column++,n.end.column--):(i=this.findMatchingBracket({row:s.row,column:s.column+1}))?(n.comparePoint(i)==1?n.end=i:n.start=i,n.start.column++):n=this.getCommentFoldRange(s.row,s.column)||n}else{var o=this.getFoldsInRange(n);if(e&&o.length){this.expandFolds(o);return}o.length==1&&(r=o[0])}r||(r=this.getFoldAt(n.start.row,n.start.column));if(r&&r.range.toString()==n.toString()){this.expandFold(r);return}var u="...";if(!n.isMultiLine()){u=this.getTextRange(n);if(u.length<4)return;u=u.trim().substring(0,2)+".."}this.addFold(u,n)},this.getCommentFoldRange=function(e,t){var n=new o(this,e,t),i=n.getCurrentToken();if(i&&/^comment|string/.test(i.type)){var s=new r,u=new RegExp(i.type.replace(/\..*/,"\\."));do i=n.stepBackward();while(i&&u.test(i.type));n.stepForward(),s.start.row=n.getCurrentTokenRow(),s.start.column=n.getCurrentTokenColumn()+2,n=new o(this,e,t);do i=n.stepForward();while(i&&u.test(i.type));return i=n.stepBackward(),s.end.row=n.getCurrentTokenRow(),s.end.column=n.getCurrentTokenColumn()+i.value.length,s}},this.foldAll=function(e,t){var n=this.foldWidgets;t=t||this.getLength();for(var r=e||0;r<t;r++){n[r]==null&&(n[r]=this.getFoldWidget(r));if(n[r]!="start")continue;var i=this.getFoldWidgetRange(r);if(i&&i.end.row<t)try{this.addFold("...",i)}catch(s){}}},this.$foldStyles={manual:1,markbegin:1,markbeginend:1},this.$foldStyle="markbegin",this.setFoldStyle=function(e){if(!this.$foldStyles[e])throw new Error("invalid fold style: "+e+"["+Object.keys(this.$foldStyles).join(", ")+"]");if(this.$foldStyle==e)return;this.$foldStyle=e,e=="manual"&&this.unfold();var t=this.$foldMode;this.$setFolding(null),this.$setFolding(t)},this.$setFolding=function(e){if(this.$foldMode==e)return;this.$foldMode=e,this.removeListener("change",this.$updateFoldWidgets),this._emit("changeAnnotation");if(!e||this.$foldStyle=="manual"){this.foldWidgets=null;return}this.foldWidgets=[],this.getFoldWidget=e.getFoldWidget.bind(e,this,this.$foldStyle),this.getFoldWidgetRange=e.getFoldWidgetRange.bind(e,this,this.$foldStyle),this.$updateFoldWidgets=this.updateFoldWidgets.bind(this),this.on("change",this.$updateFoldWidgets)},this.onFoldWidgetClick=function(e,t){var n=this.getFoldWidget(e),r=this.getLine(e),i=t.shiftKey,s=i||t.ctrlKey||t.altKey||t.metaKey,o;n=="end"?o=this.getFoldAt(e,0,-1):o=this.getFoldAt(e,r.length,1);if(o){s?this.removeFold(o):this.expandFold(o);return}var u=this.getFoldWidgetRange(e);if(u){if(!u.isMultiLine()){o=this.getFoldAt(u.start.row,u.start.column,1);if(o&&u.isEqual(o.range)){this.removeFold(o);return}}i||this.addFold("...",u),s&&this.foldAll(u.start.row+1,u.end.row)}else s&&this.foldAll(e+1,this.getLength()),(t.target||t.srcElement).className+=" invalid"},this.updateFoldWidgets=function(e){var t=e.data,n=t.range,r=n.start.row,i=n.end.row-r;if(i===0)this.foldWidgets[r]=null;else if(t.action=="removeText"||t.action=="removeLines")this.foldWidgets.splice(r,i+1,null);else{var s=Array(i+1);s.unshift(r,1),this.foldWidgets.splice.apply(this.foldWidgets,s)}}}var r=e("../range").Range,i=e("./fold_line").FoldLine,s=e("./fold").Fold,o=e("../token_iterator").TokenIterator;t.Folding=u}),define("ace/edit_session/fold_line",["require","exports","module","ace/range"],function(e,t,n){function i(e,t){this.foldData=e,Array.isArray(t)?this.folds=t:t=this.folds=[t];var n=t[t.length-1];this.range=new r(t[0].start.row,t[0].start.column,n.end.row,n.end.column),this.start=this.range.start,this.end=this.range.end,this.folds.forEach(function(e){e.setFoldLine(this)},this)}var r=e("../range").Range;(function(){this.shiftRow=function(e){this.start.row+=e,this.end.row+=e,this.folds.forEach(function(t){t.start.row+=e,t.end.row+=e})},this.addFold=function(e){if(e.sameRow){if(e.start.row<this.startRow||e.endRow>this.endRow)throw"Can't add a fold to this FoldLine as it has no connection";this.folds.push(e),this.folds.sort(function(e,t){return-e.range.compareEnd(t.start.row,t.start.column)}),this.range.compareEnd(e.start.row,e.start.column)>0?(this.end.row=e.end.row,this.end.column=e.end.column):this.range.compareStart(e.end.row,e.end.column)<0&&(this.start.row=e.start.row,this.start.column=e.start.column)}else if(e.start.row==this.end.row)this.folds.push(e),this.end.row=e.end.row,this.end.column=e.end.column;else{if(e.end.row!=this.start.row)throw"Trying to add fold to FoldRow that doesn't have a matching row";this.folds.unshift(e),this.start.row=e.start.row,this.start.column=e.start.column}e.foldLine=this},this.containsRow=function(e){return e>=this.start.row&&e<=this.end.row},this.walk=function(e,t,n){var r=0,i=this.folds,s,o,u,a=!0;t==null&&(t=this.end.row,n=this.end.column);for(var f=0;f<i.length;f++){s=i[f],o=s.range.compareStart(t,n);if(o==-1){e(null,t,n,r,a);return}u=e(null,s.start.row,s.start.column,r,a),u=!u&&e(s.placeholder,s.start.row,s.start.column,r);if(u||o==0)return;a=!s.sameRow,r=s.end.column}e(null,t,n,r,a)},this.getNextFoldTo=function(e,t){var n,r;for(var i=0;i<this.folds.length;i++){n=this.folds[i],r=n.range.compareEnd(e,t);if(r==-1)return{fold:n,kind:"after"};if(r==0)return{fold:n,kind:"inside"}}return null},this.addRemoveChars=function(e,t,n){var r=this.getNextFoldTo(e,t),i,s;if(r){i=r.fold;if(r.kind=="inside"&&i.start.column!=t&&i.start.row!=e)window.console&&window.console.log(e,t,i);else if(i.start.row==e){s=this.folds;var o=s.indexOf(i);o==0&&(this.start.column+=n);for(o;o<s.length;o++){i=s[o],i.start.column+=n;if(!i.sameRow)return;i.end.column+=n}this.end.column+=n}}},this.split=function(e,t){var n=this.getNextFoldTo(e,t).fold,r=this.folds,s=this.foldData;if(!n)return null;var o=r.indexOf(n),u=r[o-1];this.end.row=u.end.row,this.end.column=u.end.column,r=r.splice(o,r.length-o);var a=new i(s,r);return s.splice(s.indexOf(this)+1,0,a),a},this.merge=function(e){var t=e.folds;for(var n=0;n<t.length;n++)this.addFold(t[n]);var r=this.foldData;r.splice(r.indexOf(e),1)},this.toString=function(){var e=[this.range.toString()+": ["];return this.folds.forEach(function(t){e.push("  "+t.toString())}),e.push("]"),e.join("\n")},this.idxToPosition=function(e){var t=0,n;for(var r=0;r<this.folds.length;r++){var n=this.folds[r];e-=n.start.column-t;if(e<0)return{row:n.start.row,column:n.start.column+e};e-=n.placeholder.length;if(e<0)return n.start;t=n.end.column}return{row:this.end.row,column:this.end.column+e}}}).call(i.prototype),t.FoldLine=i}),define("ace/edit_session/fold",["require","exports","module"],function(e,t,n){var r=t.Fold=function(e,t){this.foldLine=null,this.placeholder=t,this.range=e,this.start=e.start,this.end=e.end,this.sameRow=e.start.row==e.end.row,this.subFolds=[]};(function(){this.toString=function(){return'"'+this.placeholder+'" '+this.range.toString()},this.setFoldLine=function(e){this.foldLine=e,this.subFolds.forEach(function(t){t.setFoldLine(e)})},this.clone=function(){var e=this.range.clone(),t=new r(e,this.placeholder);return this.subFolds.forEach(function(e){t.subFolds.push(e.clone())}),t},this.addSubFold=function(e){if(this.range.isEqual(e))return this;if(!this.range.containsRange(e))throw"A fold can't intersect already existing fold"+e.range+this.range;var t=e.range.start.row,n=e.range.start.column;for(var r=0,i=-1;r<this.subFolds.length;r++){i=this.subFolds[r].range.compare(t,n);if(i!=1)break}var s=this.subFolds[r];if(i==0)return s.addSubFold(e);var t=e.range.end.row,n=e.range.end.column;for(var o=r,i=-1;o<this.subFolds.length;o++){i=this.subFolds[o].range.compare(t,n);if(i!=1)break}var u=this.subFolds[o];if(i==0)throw"A fold can't intersect already existing fold"+e.range+this.range;var a=this.subFolds.splice(r,o-r,e);return e.setFoldLine(this.foldLine),e}}).call(r.prototype)}),define("ace/edit_session/bracket_match",["require","exports","module","ace/token_iterator","ace/range"],function(e,t,n){function s(){this.findMatchingBracket=function(e){if(e.column==0)return null;var t=this.getLine(e.row).charAt(e.column-1);if(t=="")return null;var n=t.match(/([\(\[\{])|([\)\]\}])/);return n?n[1]?this.$findClosingBracket(n[1],e):this.$findOpeningBracket(n[2],e):null},this.getBracketRange=function(e){var t=this.getLine(e.row),n=!0,r,s=t.charAt(e.column-1),o=s&&s.match(/([\(\[\{])|([\)\]\}])/);o||(s=t.charAt(e.column),e={row:e.row,column:e.column+1},o=s&&s.match(/([\(\[\{])|([\)\]\}])/),n=!1);if(!o)return null;if(o[1]){var u=this.$findClosingBracket(o[1],e);if(!u)return null;r=i.fromPoints(e,u),n||(r.end.column++,r.start.column--),r.cursor=r.end}else{var u=this.$findOpeningBracket(o[2],e);if(!u)return null;r=i.fromPoints(u,e),n||(r.start.column++,r.end.column--),r.cursor=r.start}return r},this.$brackets={")":"(","(":")","]":"[","[":"]","{":"}","}":"{"},this.$findOpeningBracket=function(e,t,n){var i=this.$brackets[e],s=1,o=new r(this,t.row,t.column),u=o.getCurrentToken();u||(u=o.stepForward());if(!u)return;n||(n=new RegExp("(\\.?"+u.type.replace(".","\\.").replace("rparen",".paren")+")+"));var a=t.column-o.getCurrentTokenColumn()-2,f=u.value;for(;;){while(a>=0){var l=f.charAt(a);if(l==i){s-=1;if(s==0)return{row:o.getCurrentTokenRow(),column:a+o.getCurrentTokenColumn()}}else l==e&&(s+=1);a-=1}do u=o.stepBackward();while(u&&!n.test(u.type));if(u==null)break;f=u.value,a=f.length-1}return null},this.$findClosingBracket=function(e,t,n){var i=this.$brackets[e],s=1,o=new r(this,t.row,t.column),u=o.getCurrentToken();u||(u=o.stepForward());if(!u)return;n||(n=new RegExp("(\\.?"+u.type.replace(".","\\.").replace("lparen",".paren")+")+"));var a=t.column-o.getCurrentTokenColumn();for(;;){var f=u.value,l=f.length;while(a<l){var c=f.charAt(a);if(c==i){s-=1;if(s==0)return{row:o.getCurrentTokenRow(),column:a+o.getCurrentTokenColumn()}}else c==e&&(s+=1);a+=1}do u=o.stepForward();while(u&&!n.test(u.type));if(u==null)break;a=0}return null}}var r=e("../token_iterator").TokenIterator,i=e("../range").Range;t.BracketMatch=s}),define("ace/commands/command_manager",["require","exports","module","ace/lib/oop","ace/keyboard/hash_handler","ace/lib/event_emitter"],function(e,t,n){var r=e("../lib/oop"),i=e("../keyboard/hash_handler").HashHandler,s=e("../lib/event_emitter").EventEmitter,o=function(e,t){this.platform=e,this.commands={},this.commmandKeyBinding={},this.addCommands(t),this.setDefaultHandler("exec",function(e){return e.command.exec(e.editor,e.args||{})})};r.inherits(o,i),function(){r.implement(this,s),this.exec=function(e,t,n){typeof e=="string"&&(e=this.commands[e]);if(!e)return!1;if(t&&t.$readOnly&&!e.readOnly)return!1;var r=this._emit("exec",{editor:t,command:e,args:n});return r===!1?!1:!0},this.toggleRecording=function(){if(this.$inReplay)return;return this.recording?(this.macro.pop(),this.removeEventListener("exec",this.$addCommandToMacro),this.macro.length||(this.macro=this.oldMacro),this.recording=!1):(this.$addCommandToMacro||(this.$addCommandToMacro=function(e){this.macro.push([e.command,e.args])}.bind(this)),this.oldMacro=this.macro,this.macro=[],this.on("exec",this.$addCommandToMacro),this.recording=!0)},this.replay=function(e){if(this.$inReplay||!this.macro)return;if(this.recording)return this.toggleRecording();try{this.$inReplay=!0,this.macro.forEach(function(t){typeof t=="string"?this.exec(t,e):this.exec(t[0],e,t[1])},this)}finally{this.$inReplay=!1}},this.trimMacro=function(e){return e.map(function(e){return typeof e[0]!="string"&&(e[0]=e[0].name),e[1]||(e=e[0]),e})}}.call(o.prototype),t.CommandManager=o}),define("ace/commands/default_commands",["require","exports","module","ace/lib/lang"],function(e,t,n){function i(e,t){return{win:e,mac:t}}var r=e("../lib/lang");t.commands=[{name:"selectall",bindKey:i("Ctrl-A","Command-A"),exec:function(e){e.selectAll()},readOnly:!0},{name:"centerselection",bindKey:i(null,"Ctrl-L"),exec:function(e){e.centerSelection()},readOnly:!0},{name:"gotoline",bindKey:i("Ctrl-L","Command-L"),exec:function(e){var t=parseInt(prompt("Enter line number:"),10);isNaN(t)||e.gotoLine(t)},readOnly:!0},{name:"fold",bindKey:i("Alt-L|Ctrl-F1","Command-Alt-L|Command-F1"),exec:function(e){e.session.toggleFold(!1)},readOnly:!0},{name:"unfold",bindKey:i("Alt-Shift-L|Ctrl-Shift-F1","Command-Alt-Shift-L|Command-Shift-F1"),exec:function(e){e.session.toggleFold(!0)},readOnly:!0},{name:"foldall",bindKey:i("Alt-0","Command-Option-0"),exec:function(e){e.session.foldAll()},readOnly:!0},{name:"unfoldall",bindKey:i("Alt-Shift-0","Command-Option-Shift-0"),exec:function(e){e.session.unfold()},readOnly:!0},{name:"findnext",bindKey:i("Ctrl-K","Command-G"),exec:function(e){e.findNext()},readOnly:!0},{name:"findprevious",bindKey:i("Ctrl-Shift-K","Command-Shift-G"),exec:function(e){e.findPrevious()},readOnly:!0},{name:"find",bindKey:i("Ctrl-F","Command-F"),exec:function(e){var t=prompt("Find:",e.getCopyText());e.find(t)},readOnly:!0},{name:"overwrite",bindKey:"Insert",exec:function(e){e.toggleOverwrite()},readOnly:!0},{name:"selecttostart",bindKey:i("Ctrl-Shift-Home","Command-Shift-Up"),exec:function(e){e.getSelection().selectFileStart()},multiSelectAction:"forEach",readOnly:!0},{name:"gotostart",bindKey:i("Ctrl-Home","Command-Home|Command-Up"),exec:function(e){e.navigateFileStart()},multiSelectAction:"forEach",readOnly:!0},{name:"selectup",bindKey:i("Shift-Up","Shift-Up"),exec:function(e){e.getSelection().selectUp()},multiSelectAction:"forEach",readOnly:!0},{name:"golineup",bindKey:i("Up","Up|Ctrl-P"),exec:function(e,t){e.navigateUp(t.times)},multiSelectAction:"forEach",readOnly:!0},{name:"selecttoend",bindKey:i("Ctrl-Shift-End","Command-Shift-Down"),exec:function(e){e.getSelection().selectFileEnd()},multiSelectAction:"forEach",readOnly:!0},{name:"gotoend",bindKey:i("Ctrl-End","Command-End|Command-Down"),exec:function(e){e.navigateFileEnd()},multiSelectAction:"forEach",readOnly:!0},{name:"selectdown",bindKey:i("Shift-Down","Shift-Down"),exec:function(e){e.getSelection().selectDown()},multiSelectAction:"forEach",readOnly:!0},{name:"golinedown",bindKey:i("Down","Down|Ctrl-N"),exec:function(e,t){e.navigateDown(t.times)},multiSelectAction:"forEach",readOnly:!0},{name:"selectwordleft",bindKey:i("Ctrl-Shift-Left","Option-Shift-Left"),exec:function(e){e.getSelection().selectWordLeft()},multiSelectAction:"forEach",readOnly:!0},{name:"gotowordleft",bindKey:i("Ctrl-Left","Option-Left"),exec:function(e){e.navigateWordLeft()},multiSelectAction:"forEach",readOnly:!0},{name:"selecttolinestart",bindKey:i("Alt-Shift-Left","Command-Shift-Left"),exec:function(e){e.getSelection().selectLineStart()},multiSelectAction:"forEach",readOnly:!0},{name:"gotolinestart",bindKey:i("Alt-Left|Home","Command-Left|Home|Ctrl-A"),exec:function(e){e.navigateLineStart()},multiSelectAction:"forEach",readOnly:!0},{name:"selectleft",bindKey:i("Shift-Left","Shift-Left"),exec:function(e){e.getSelection().selectLeft()},multiSelectAction:"forEach",readOnly:!0},{name:"gotoleft",bindKey:i("Left","Left|Ctrl-B"),exec:function(e,t){e.navigateLeft(t.times)},multiSelectAction:"forEach",readOnly:!0},{name:"selectwordright",bindKey:i("Ctrl-Shift-Right","Option-Shift-Right"),exec:function(e){e.getSelection().selectWordRight()},multiSelectAction:"forEach",readOnly:!0},{name:"gotowordright",bindKey:i("Ctrl-Right","Option-Right"),exec:function(e){e.navigateWordRight()},multiSelectAction:"forEach",readOnly:!0},{name:"selecttolineend",bindKey:i("Alt-Shift-Right","Command-Shift-Right"),exec:function(e){e.getSelection().selectLineEnd()},multiSelectAction:"forEach",readOnly:!0},{name:"gotolineend",bindKey:i("Alt-Right|End","Command-Right|End|Ctrl-E"),exec:function(e){e.navigateLineEnd()},multiSelectAction:"forEach",readOnly:!0},{name:"selectright",bindKey:i("Shift-Right","Shift-Right"),exec:function(e){e.getSelection().selectRight()},multiSelectAction:"forEach",readOnly:!0},{name:"gotoright",bindKey:i("Right","Right|Ctrl-F"),exec:function(e,t){e.navigateRight(t.times)},multiSelectAction:"forEach",readOnly:!0},{name:"selectpagedown",bindKey:"Shift-PageDown",exec:function(e){e.selectPageDown()},readOnly:!0},{name:"pagedown",bindKey:i(null,"Option-PageDown"),exec:function(e){e.scrollPageDown()},readOnly:!0},{name:"gotopagedown",bindKey:i("PageDown","PageDown|Ctrl-V"),exec:function(e){e.gotoPageDown()},readOnly:!0},{name:"selectpageup",bindKey:"Shift-PageUp",exec:function(e){e.selectPageUp()},readOnly:!0},{name:"pageup",bindKey:i(null,"Option-PageUp"),exec:function(e){e.scrollPageUp()},readOnly:!0},{name:"gotopageup",bindKey:"PageUp",exec:function(e){e.gotoPageUp()},readOnly:!0},{name:"scrollup",bindKey:i("Ctrl-Up",null),exec:function(e){e.renderer.scrollBy(0,-2*e.renderer.layerConfig.lineHeight)},readOnly:!0},{name:"scrolldown",bindKey:i("Ctrl-Down",null),exec:function(e){e.renderer.scrollBy(0,2*e.renderer.layerConfig.lineHeight)},readOnly:!0},{name:"selectlinestart",bindKey:"Shift-Home",exec:function(e){e.getSelection().selectLineStart()},multiSelectAction:"forEach",readOnly:!0},{name:"selectlineend",bindKey:"Shift-End",exec:function(e){e.getSelection().selectLineEnd()},multiSelectAction:"forEach",readOnly:!0},{name:"togglerecording",bindKey:i("Ctrl-Alt-E","Command-Option-E"),exec:function(e){e.commands.toggleRecording()},readOnly:!0},{name:"replaymacro",bindKey:i("Ctrl-Shift-E","Command-Shift-E"),exec:function(e){e.commands.replay(e)},readOnly:!0},{name:"jumptomatching",bindKey:i("Ctrl-P","Ctrl-Shift-P"),exec:function(e){e.jumpToMatching()},multiSelectAction:"forEach",readOnly:!0},{name:"selecttomatching",bindKey:i("Ctrl-Shift-P",null),exec:function(e){e.jumpToMatching(!0)},readOnly:!0},{name:"cut",exec:function(e){var t=e.getSelectionRange();e._emit("cut",t),e.selection.isEmpty()||(e.session.remove(t),e.clearSelection())},multiSelectAction:"forEach"},{name:"removeline",bindKey:i("Ctrl-D","Command-D"),exec:function(e){e.removeLines()},multiSelectAction:"forEach"},{name:"duplicateSelection",bindKey:i("Ctrl-Shift-D","Command-Shift-D"),exec:function(e){e.duplicateSelection()},multiSelectAction:"forEach"},{name:"togglecomment",bindKey:i("Ctrl-/","Command-/"),exec:function(e){e.toggleCommentLines()},multiSelectAction:"forEach"},{name:"replace",bindKey:i("Ctrl-R","Command-Option-F"),exec:function(e){var t=prompt("Find:",e.getCopyText());if(!t)return;var n=prompt("Replacement:");if(!n)return;e.replace(n,{needle:t})}},{name:"replaceall",bindKey:i("Ctrl-Shift-R","Command-Shift-Option-F"),exec:function(e){var t=prompt("Find:");if(!t)return;var n=prompt("Replacement:");if(!n)return;e.replaceAll(n,{needle:t})}},{name:"undo",bindKey:i("Ctrl-Z","Command-Z"),exec:function(e){e.undo()}},{name:"redo",bindKey:i("Ctrl-Shift-Z|Ctrl-Y","Command-Shift-Z|Command-Y"),exec:function(e){e.redo()}},{name:"copylinesup",bindKey:i("Alt-Shift-Up","Command-Option-Up"),exec:function(e){e.copyLinesUp()}},{name:"movelinesup",bindKey:i("Alt-Up","Option-Up"),exec:function(e){e.moveLinesUp()}},{name:"copylinesdown",bindKey:i("Alt-Shift-Down","Command-Option-Down"),exec:function(e){e.copyLinesDown()}},{name:"movelinesdown",bindKey:i("Alt-Down","Option-Down"),exec:function(e){e.moveLinesDown()}},{name:"del",bindKey:i("Delete","Delete|Ctrl-D"),exec:function(e){e.remove("right")},multiSelectAction:"forEach"},{name:"backspace",bindKey:i("Command-Backspace|Option-Backspace|Shift-Backspace|Backspace","Ctrl-Backspace|Command-Backspace|Shift-Backspace|Backspace|Ctrl-H"),exec:function(e){e.remove("left")},multiSelectAction:"forEach"},{name:"removetolinestart",bindKey:i("Alt-Backspace","Command-Backspace"),exec:function(e){e.removeToLineStart()},multiSelectAction:"forEach"},{name:"removetolineend",bindKey:i("Alt-Delete","Ctrl-K"),exec:function(e){e.removeToLineEnd()},multiSelectAction:"forEach"},{name:"removewordleft",bindKey:i("Ctrl-Backspace","Alt-Backspace|Ctrl-Alt-Backspace"),exec:function(e){e.removeWordLeft()},multiSelectAction:"forEach"},{name:"removewordright",bindKey:i("Ctrl-Delete","Alt-Delete"),exec:function(e){e.removeWordRight()},multiSelectAction:"forEach"},{name:"outdent",bindKey:i("Shift-Tab","Shift-Tab"),exec:function(e){e.blockOutdent()},multiSelectAction:"forEach"},{name:"indent",bindKey:i("Tab","Tab"),exec:function(e){e.indent()},multiSelectAction:"forEach"},{name:"insertstring",exec:function(e,t){e.insert(t)},multiSelectAction:"forEach"},{name:"inserttext",exec:function(e,t){e.insert(r.stringRepeat(t.text||"",t.times||1))},multiSelectAction:"forEach"},{name:"splitline",bindKey:i(null,"Ctrl-O"),exec:function(e){e.splitLine()},multiSelectAction:"forEach"},{name:"transposeletters",bindKey:i("Ctrl-T","Ctrl-T"),exec:function(e){e.transposeLetters()},multiSelectAction:function(e){e.transposeSelections(1)}},{name:"touppercase",bindKey:i("Ctrl-U","Ctrl-U"),exec:function(e){e.toUpperCase()},multiSelectAction:"forEach"},{name:"tolowercase",bindKey:i("Ctrl-Shift-U","Ctrl-Shift-U"),exec:function(e){e.toLowerCase()},multiSelectAction:"forEach"}]}),define("ace/undomanager",["require","exports","module"],function(e,t,n){var r=function(){this.reset()};(function(){this.execute=function(e){var t=e.args[0];this.$doc=e.args[1],this.$undoStack.push(t),this.$redoStack=[]},this.undo=function(e){var t=this.$undoStack.pop(),n=null;return t&&(n=this.$doc.undoChanges(t,e),this.$redoStack.push(t)),n},this.redo=function(e){var t=this.$redoStack.pop(),n=null;return t&&(n=this.$doc.redoChanges(t,e),this.$undoStack.push(t)),n},this.reset=function(){this.$undoStack=[],this.$redoStack=[]},this.hasUndo=function(){return this.$undoStack.length>0},this.hasRedo=function(){return this.$redoStack.length>0}}).call(r.prototype),t.UndoManager=r}),define("ace/virtual_renderer",["require","exports","module","ace/lib/oop","ace/lib/dom","ace/lib/event","ace/lib/useragent","ace/config","ace/lib/net","ace/layer/gutter","ace/layer/marker","ace/layer/text","ace/layer/cursor","ace/scrollbar","ace/renderloop","ace/lib/event_emitter","text!ace/css/editor.css"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/dom"),s=e("./lib/event"),o=e("./lib/useragent"),u=e("./config"),a=e("./lib/net"),f=e("./layer/gutter").Gutter,l=e("./layer/marker").Marker,c=e("./layer/text").Text,h=e("./layer/cursor").Cursor,p=e("./scrollbar").ScrollBar,d=e("./renderloop").RenderLoop,v=e("./lib/event_emitter").EventEmitter,m=e("text!./css/editor.css");i.importCssString(m,"ace_editor");var g=function(e,t){var n=this;this.container=e,this.$keepTextAreaAtCursor=!o.isIE,i.addCssClass(e,"ace_editor"),this.setTheme(t),this.$gutter=i.createElement("div"),this.$gutter.className="ace_gutter",this.container.appendChild(this.$gutter),this.scroller=i.createElement("div"),this.scroller.className="ace_scroller",this.container.appendChild(this.scroller),this.content=i.createElement("div"),this.content.className="ace_content",this.scroller.appendChild(this.content),this.setHighlightGutterLine(!0),this.$gutterLayer=new f(this.$gutter),this.$gutterLayer.on("changeGutterWidth",this.onResize.bind(this,!0)),this.$markerBack=new l(this.content);var r=this.$textLayer=new c(this.content);this.canvas=r.element,this.$markerFront=new l(this.content),this.characterWidth=r.getCharacterWidth(),this.lineHeight=r.getLineHeight(),this.$cursorLayer=new h(this.content),this.$cursorPadding=8,this.$horizScroll=!1,this.$horizScrollAlwaysVisible=!1,this.$animatedScroll=!1,this.scrollBar=new p(e),this.scrollBar.addEventListener("scroll",function(e){n.$inScrollAnimation||n.session.setScrollTop(e.data)}),this.scrollTop=0,this.scrollLeft=0,s.addListener(this.scroller,"scroll",function(){var e=n.scroller.scrollLeft;n.scrollLeft=e,n.session.setScrollLeft(e)}),this.cursorPos={row:0,column:0},this.$textLayer.addEventListener("changeCharacterSize",function(){n.characterWidth=r.getCharacterWidth(),n.lineHeight=r.getLineHeight(),n.$updatePrintMargin(),n.onResize(!0),n.$loop.schedule(n.CHANGE_FULL)}),this.$size={width:0,height:0,scrollerHeight:0,scrollerWidth:0},this.layerConfig={width:1,padding:0,firstRow:0,firstRowScreen:0,lastRow:0,lineHeight:1,characterWidth:1,minHeight:1,maxHeight:1,offset:0,height:1},this.$loop=new d(this.$renderChanges.bind(this),this.container.ownerDocument.defaultView),this.$loop.schedule(this.CHANGE_FULL),this.setPadding(4),this.$updatePrintMargin()};(function(){this.showGutter=!0,this.CHANGE_CURSOR=1,this.CHANGE_MARKER=2,this.CHANGE_GUTTER=4,this.CHANGE_SCROLL=8,this.CHANGE_LINES=16,this.CHANGE_TEXT=32,this.CHANGE_SIZE=64,this.CHANGE_MARKER_BACK=128,this.CHANGE_MARKER_FRONT=256,this.CHANGE_FULL=512,this.CHANGE_H_SCROLL=1024,r.implement(this,v),this.setSession=function(e){this.session=e,this.scroller.className="ace_scroller",this.$cursorLayer.setSession(e),this.$markerBack.setSession(e),this.$markerFront.setSession(e),this.$gutterLayer.setSession(e),this.$textLayer.setSession(e),this.$loop.schedule(this.CHANGE_FULL)},this.updateLines=function(e,t){t===undefined&&(t=Infinity),this.$changedLines?(this.$changedLines.firstRow>e&&(this.$changedLines.firstRow=e),this.$changedLines.lastRow<t&&(this.$changedLines.lastRow=t)):this.$changedLines={firstRow:e,lastRow:t},this.$loop.schedule(this.CHANGE_LINES)},this.onChangeTabSize=function(){this.$loop.schedule(this.CHANGE_TEXT|this.CHANGE_MARKER),this.$textLayer.onChangeTabSize()},this.updateText=function(){this.$loop.schedule(this.CHANGE_TEXT)},this.updateFull=function(e){e?this.$renderChanges(this.CHANGE_FULL,!0):this.$loop.schedule(this.CHANGE_FULL)},this.updateFontSize=function(){this.$textLayer.checkForSizeChanges()},this.onResize=function(e,t,n,r){var s=this.CHANGE_SIZE,o=this.$size;if(this.resizing>2)return;this.resizing>1?this.resizing++:this.resizing=e?1:0,r||(r=i.getInnerHeight(this.container));if(e||o.height!=r)o.height=r,this.scroller.style.height=r+"px",o.scrollerHeight=this.scroller.clientHeight,this.scrollBar.setHeight(o.scrollerHeight),this.session&&(this.session.setScrollTop(this.getScrollTop()),s|=this.CHANGE_FULL);n||(n=i.getInnerWidth(this.container));if(e||this.resizing>1||o.width!=n){o.width=n;var t=this.showGutter?this.$gutter.offsetWidth:0;this.scroller.style.left=t+"px",o.scrollerWidth=Math.max(0,n-t-this.scrollBar.getWidth()),this.scroller.style.right=this.scrollBar.getWidth()+"px";if(this.session.getUseWrapMode()&&this.adjustWrapLimit()||e)s|=this.CHANGE_FULL}e?this.$renderChanges(s,!0):this.$loop.schedule(s),e&&delete this.resizing},this.adjustWrapLimit=function(){var e=this.$size.scrollerWidth-this.$padding*2,t=Math.floor(e/this.characterWidth);return this.session.adjustWrapLimit(t)},this.setAnimatedScroll=function(e){this.$animatedScroll=e},this.getAnimatedScroll=function(){return this.$animatedScroll},this.setShowInvisibles=function(e){this.$textLayer.setShowInvisibles(e)&&this.$loop.schedule(this.CHANGE_TEXT)},this.getShowInvisibles=function(){return this.$textLayer.showInvisibles},this.getDisplayIndentGuides=function(){return this.$textLayer.displayIndentGuides},this.setDisplayIndentGuides=function(e){this.$textLayer.setDisplayIndentGuides(e)&&this.$loop.schedule(this.CHANGE_TEXT)},this.$showPrintMargin=!0,this.setShowPrintMargin=function(e){this.$showPrintMargin=e,this.$updatePrintMargin()},this.getShowPrintMargin=function(){return this.$showPrintMargin},this.$printMarginColumn=80,this.setPrintMarginColumn=function(e){this.$printMarginColumn=e,this.$updatePrintMargin()},this.getPrintMarginColumn=function(){return this.$printMarginColumn},this.getShowGutter=function(){return this.showGutter},this.setShowGutter=function(e){if(this.showGutter===e)return;this.$gutter.style.display=e?"block":"none",this.showGutter=e,this.onResize(!0)},this.getFadeFoldWidgets=function(){return i.hasCssClass(this.$gutter,"ace_fade-fold-widgets")},this.setFadeFoldWidgets=function(e){e?i.addCssClass(this.$gutter,"ace_fade-fold-widgets"):i.removeCssClass(this.$gutter,"ace_fade-fold-widgets")},this.$highlightGutterLine=!1,this.setHighlightGutterLine=function(e){if(this.$highlightGutterLine==e)return;this.$highlightGutterLine=e;if(!this.$gutterLineHighlight){this.$gutterLineHighlight=i.createElement("div"),this.$gutterLineHighlight.className="ace_gutter_active_line",this.$gutter.appendChild(this.$gutterLineHighlight);return}this.$gutterLineHighlight.style.display=e?"":"none",this.$cursorLayer.$pixelPos&&this.$updateGutterLineHighlight()},this.getHighlightGutterLine=function(){return this.$highlightGutterLine},this.$updateGutterLineHighlight=function(){this.$gutterLineHighlight.style.top=this.$cursorLayer.$pixelPos.top-this.layerConfig.offset+"px",this.$gutterLineHighlight.style.height=this.layerConfig.lineHeight+"px"},this.$updatePrintMargin=function(){var e;if(!this.$showPrintMargin&&!this.$printMarginEl)return;this.$printMarginEl||(e=i.createElement("div"),e.className="ace_print_margin_layer",this.$printMarginEl=i.createElement("div"),this.$printMarginEl.className="ace_print_margin",e.appendChild(this.$printMarginEl),this.content.insertBefore(e,this.$textLayer.element));var t=this.$printMarginEl.style;t.left=this.characterWidth*this.$printMarginColumn+this.$padding+"px",t.visibility=this.$showPrintMargin?"visible":"hidden"},this.getContainerElement=function(){return this.container},this.getMouseEventTarget=function(){return this.content},this.getTextAreaContainer=function(){return this.container},this.$moveTextAreaToCursor=function(){if(!this.$keepTextAreaAtCursor)return;var e=this.$cursorLayer.$pixelPos.top,t=this.$cursorLayer.$pixelPos.left;e-=this.layerConfig.offset;if(e<0||e>this.layerConfig.height-this.lineHeight)return;var n=this.characterWidth;this.$composition&&(n+=this.textarea.scrollWidth),t-=this.scrollLeft,t>this.$size.scrollerWidth-n&&(t=this.$size.scrollerWidth-n),this.showGutter&&(t+=this.$gutterLayer.gutterWidth);var r=this.container.getBoundingClientRect();this.textarea.style.height=this.lineHeight+"px",this.textarea.style.width=n+"px",this.textarea.style.left=t+r.left+"px",this.textarea.style.top=e+r.top-1+"px"},this.getFirstVisibleRow=function(){return this.layerConfig.firstRow},this.getFirstFullyVisibleRow=function(){return this.layerConfig.firstRow+(this.layerConfig.offset===0?0:1)},this.getLastFullyVisibleRow=function(){var e=Math.floor((this.layerConfig.height+this.layerConfig.offset)/this.layerConfig.lineHeight);return this.layerConfig.firstRow-1+e},this.getLastVisibleRow=function(){return this.layerConfig.lastRow},this.$padding=null,this.setPadding=function(e){this.$padding=e,this.$textLayer.setPadding(e),this.$cursorLayer.setPadding(e),this.$markerFront.setPadding(e),this.$markerBack.setPadding(e),this.$loop.schedule(this.CHANGE_FULL),this.$updatePrintMargin()},this.getHScrollBarAlwaysVisible=function(){return this.$horizScrollAlwaysVisible},this.setHScrollBarAlwaysVisible=function(e){this.$horizScrollAlwaysVisible!=e&&(this.$horizScrollAlwaysVisible=e,(!this.$horizScrollAlwaysVisible||!this.$horizScroll)&&this.$loop.schedule(this.CHANGE_SCROLL))},this.$updateScrollBar=function(){this.scrollBar.setInnerHeight(this.layerConfig.maxHeight),this.scrollBar.setScrollTop(this.scrollTop)},this.$renderChanges=function(e,t){if(!t&&(!e||!this.session||!this.container.offsetWidth))return;(e&this.CHANGE_FULL||e&this.CHANGE_SIZE||e&this.CHANGE_TEXT||e&this.CHANGE_LINES||e&this.CHANGE_SCROLL)&&this.$computeLayerConfig();if(e&this.CHANGE_H_SCROLL){this.scroller.scrollLeft=this.scrollLeft;var n=this.scroller.scrollLeft;this.scrollLeft=n,this.session.setScrollLeft(n),this.scroller.className=this.scrollLeft==0?"ace_scroller":"ace_scroller horscroll"}if(e&this.CHANGE_FULL){this.$textLayer.checkForSizeChanges(),this.$updateScrollBar(),this.$textLayer.update(this.layerConfig),this.showGutter&&this.$gutterLayer.update(this.layerConfig),this.$markerBack.update(this.layerConfig),this.$markerFront.update(this.layerConfig),this.$cursorLayer.update(this.layerConfig),this.$moveTextAreaToCursor(),this.$highlightGutterLine&&this.$updateGutterLineHighlight();return}if(e&this.CHANGE_SCROLL){this.$updateScrollBar(),e&this.CHANGE_TEXT||e&this.CHANGE_LINES?this.$textLayer.update(this.layerConfig):this.$textLayer.scrollLines(this.layerConfig),this.showGutter&&this.$gutterLayer.update(this.layerConfig),this.$markerBack.update(this.layerConfig),this.$markerFront.update(this.layerConfig),this.$cursorLayer.update(this.layerConfig),this.$moveTextAreaToCursor(),this.$highlightGutterLine&&this.$updateGutterLineHighlight();return}e&this.CHANGE_TEXT?(this.$textLayer.update(this.layerConfig),this.showGutter&&this.$gutterLayer.update(this.layerConfig)):e&this.CHANGE_LINES?this.$updateLines()&&(this.$updateScrollBar(),this.showGutter&&this.$gutterLayer.update(this.layerConfig)):e&this.CHANGE_GUTTER&&this.showGutter&&this.$gutterLayer.update(this.layerConfig),e&this.CHANGE_CURSOR&&(this.$cursorLayer.update(this.layerConfig),this.$moveTextAreaToCursor(),this.$highlightGutterLine&&this.$updateGutterLineHighlight()),e&(this.CHANGE_MARKER|this.CHANGE_MARKER_FRONT)&&this.$markerFront.update(this.layerConfig),e&(this.CHANGE_MARKER|this.CHANGE_MARKER_BACK)&&this.$markerBack.update(this.layerConfig),e&this.CHANGE_SIZE&&this.$updateScrollBar()},this.$computeLayerConfig=function(){var e=this.session,t=this.scrollTop%this.lineHeight,n=this.$size.scrollerHeight+this.lineHeight,r=this.$getLongestLine(),i=this.$horizScrollAlwaysVisible||this.$size.scrollerWidth-r<0,s=this.$horizScroll!==i;this.$horizScroll=i,s&&(this.scroller.style.overflowX=i?"scroll":"hidden",i||this.session.setScrollLeft(0));var o=this.session.getScreenLength()*this.lineHeight;this.session.setScrollTop(Math.max(0,Math.min(this.scrollTop,o-this.$size.scrollerHeight)));var u=Math.ceil(n/this.lineHeight)-1,a=Math.max(0,Math.round((this.scrollTop-t)/this.lineHeight)),f=a+u,l,c,h=this.lineHeight;a=e.screenToDocumentRow(a,0);var p=e.getFoldLine(a);p&&(a=p.start.row),l=e.documentToScreenRow(a,0),c=e.getRowLength(a)*h,f=Math.min(e.screenToDocumentRow(f,0),e.getLength()-1),n=this.$size.scrollerHeight+e.getRowLength(f)*h+c,t=this.scrollTop-l*h,this.layerConfig={width:r,padding:this.$padding,firstRow:a,firstRowScreen:l,lastRow:f,lineHeight:h,characterWidth:this.characterWidth,minHeight:n,maxHeight:o,offset:t,height:this.$size.scrollerHeight},this.$gutterLayer.element.style.marginTop=-t+"px",this.content.style.marginTop=-t+"px",this.content.style.width=r+2*this.$padding+"px",this.content.style.height=n+"px",s&&this.onResize(!0)},this.$updateLines=function(){var e=this.$changedLines.firstRow,t=this.$changedLines.lastRow;this.$changedLines=null;var n=this.layerConfig;if(e>n.lastRow+1)return;if(t<n.firstRow)return;if(t===Infinity){this.showGutter&&this.$gutterLayer.update(n),this.$textLayer.update(n);return}return this.$textLayer.updateLines(n,e,t),!0},this.$getLongestLine=function(){var e=this.session.getScreenWidth();return this.$textLayer.showInvisibles&&(e+=1),Math.max(this.$size.scrollerWidth-2*this.$padding,Math.round(e*this.characterWidth))},this.updateFrontMarkers=function(){this.$markerFront.setMarkers(this.session.getMarkers(!0)),this.$loop.schedule(this.CHANGE_MARKER_FRONT)},this.updateBackMarkers=function(){this.$markerBack.setMarkers(this.session.getMarkers()),this.$loop.schedule(this.CHANGE_MARKER_BACK)},this.addGutterDecoration=function(e,t){this.$gutterLayer.addGutterDecoration(e,t),this.$loop.schedule(this.CHANGE_GUTTER)},this.removeGutterDecoration=function(e,t){this.$gutterLayer.removeGutterDecoration(e,t),this.$loop.schedule(this.CHANGE_GUTTER)},this.updateBreakpoints=function(e){this.$loop.schedule(this.CHANGE_GUTTER)},this.setAnnotations=function(e){this.$gutterLayer.setAnnotations(e),this.$loop.schedule(this.CHANGE_GUTTER)},this.updateCursor=function(){this.$loop.schedule(this.CHANGE_CURSOR)},this.hideCursor=function(){this.$cursorLayer.hideCursor()},this.showCursor=function(){this.$cursorLayer.showCursor()},this.scrollSelectionIntoView=function(e,t,n){this.scrollCursorIntoView(e,n),this.scrollCursorIntoView(t,n)},this.scrollCursorIntoView=function(e,t){if(this.$size.scrollerHeight===0)return;var n=this.$cursorLayer.getPixelPosition(e),r=n.left,i=n.top;this.scrollTop>i?(t&&(i-=t*this.$size.scrollerHeight),this.session.setScrollTop(i)):this.scrollTop+this.$size.scrollerHeight<i+this.lineHeight&&(t&&(i+=t*this.$size.scrollerHeight),this.session.setScrollTop(i+this.lineHeight-this.$size.scrollerHeight));var s=this.scrollLeft;s>r?(r<this.$padding+2*this.layerConfig.characterWidth&&(r=0),this.session.setScrollLeft(r)):s+this.$size.scrollerWidth<r+this.characterWidth&&this.session.setScrollLeft(Math.round(r+this.characterWidth-this.$size.scrollerWidth))},this.getScrollTop=function(){return this.session.getScrollTop()},this.getScrollLeft=function(){return this.session.getScrollLeft()},this.getScrollTopRow=function(){return this.scrollTop/this.lineHeight},this.getScrollBottomRow=function(){return Math.max(0,Math.floor((this.scrollTop+this.$size.scrollerHeight)/this.lineHeight)-1)},this.scrollToRow=function(e){this.session.setScrollTop(e*this.lineHeight)},this.alignCursor=function(e,t){typeof e=="number"&&(e={row:e,column:0});var n=this.$cursorLayer.getPixelPosition(e),r=n.top-this.$size.scrollerHeight*(t||0);this.session.setScrollTop(r)},this.STEPS=8,this.$calcSteps=function(e,t){var n=0,r=this.STEPS,i=[],s=function(e,t,n){return n*(Math.pow(e-1,3)+1)+t};for(n=0;n<r;++n)i.push(s(n/this.STEPS,e,t-e));return i},this.scrollToLine=function(e,t,n,r){var i=this.$cursorLayer.getPixelPosition({row:e,column:0}),s=i.top;t&&(s-=this.$size.scrollerHeight/2);var o=this.scrollTop;this.session.setScrollTop(s),n!==!1&&this.animateScrolling(o,r)},this.animateScrolling=function(e,t){var n=this.scrollTop;if(this.$animatedScroll&&Math.abs(e-n)<1e5){var r=this,i=r.$calcSteps(e,n);this.$inScrollAnimation=!0,clearInterval(this.$timer),r.session.setScrollTop(i.shift()),this.$timer=setInterval(function(){i.length?(r.session.setScrollTop(i.shift()),r.session.$scrollTop=n):n!=null?(r.session.$scrollTop=-1,r.session.setScrollTop(n),n=null):(r.$timer=clearInterval(r.$timer),r.$inScrollAnimation=!1,t&&t())},10)}},this.scrollToY=function(e){this.scrollTop!==e&&(this.$loop.schedule(this.CHANGE_SCROLL),this.scrollTop=e)},this.scrollToX=function(e){e<0&&(e=0),this.scrollLeft!==e&&(this.scrollLeft=e),this.$loop.schedule(this.CHANGE_H_SCROLL)},this.scrollBy=function(e,t){t&&this.session.setScrollTop(this.session.getScrollTop()+t),e&&this.session.setScrollLeft(this.session.getScrollLeft()+e)},this.isScrollableBy=function(e,t){if(t<0&&this.session.getScrollTop()>0)return!0;if(t>0&&this.session.getScrollTop()+this.$size.scrollerHeight<this.layerConfig.maxHeight)return!0},this.pixelToScreenCoordinates=function(e,t){var n=this.scroller.getBoundingClientRect(),r=(e+this.scrollLeft-n.left-this.$padding)/this.characterWidth,i=Math.floor((t+this.scrollTop-n.top)/this.lineHeight),s=Math.round(r);return{row:i,column:s,side:r-s>0?1:-1}},this.screenToTextCoordinates=function(e,t){var n=this.scroller.getBoundingClientRect(),r=Math.round((e+this.scrollLeft-n.left-this.$padding)/this.characterWidth),i=Math.floor((t+this.scrollTop-n.top)/this.lineHeight);return this.session.screenToDocumentPosition(i,Math.max(r,0))},this.textToScreenCoordinates=function(e,t){var n=this.scroller.getBoundingClientRect(),r=this.session.documentToScreenPosition(e,t),i=this.$padding+Math.round(r.column*this.characterWidth),s=r.row*this.lineHeight;return{pageX:n.left+i-this.scrollLeft,pageY:n.top+s-this.scrollTop}},this.visualizeFocus=function(){i.addCssClass(this.container,"ace_focus")},this.visualizeBlur=function(){i.removeCssClass(this.container,"ace_focus")},this.showComposition=function(e){this.$composition||(this.$composition={keepTextAreaAtCursor:this.$keepTextAreaAtCursor,cssText:this.textarea.style.cssText}),this.$keepTextAreaAtCursor=!0,i.addCssClass(this.textarea,"ace_composition"),this.textarea.style.cssText="",this.$moveTextAreaToCursor()},this.setCompositionText=function(e){this.$moveTextAreaToCursor()},this.hideComposition=function(){if(!this.$composition)return;i.removeCssClass(this.textarea,"ace_composition"),this.$keepTextAreaAtCursor=this.$composition.keepTextAreaAtCursor,this.textarea.style.cssText=this.$composition.cssText,this.$composition=null},this._loadTheme=function(e,t){if(!u.get("packaged"))return t();a.loadScript(u.moduleUrl(e,"theme"),t)},this.setTheme=function(t){function u(e){i.importCssString(e.cssText,e.cssClass,n.container.ownerDocument),n.$theme&&i.removeCssClass(n.container,n.$theme),n.$theme=e?e.cssClass:null,n.$theme&&i.addCssClass(n.container,n.$theme),e&&e.isDark?i.addCssClass(n.container,"ace_dark"):i.removeCssClass(n.container,"ace_dark"),n.$size&&(n.$size.width=0,n.onResize())}var n=this;this.$themeValue=t;if(!t||typeof t=="string"){var r=t||"ace/theme/textmate",s;try{s=e(r)}catch(o){}if(s)return u(s);n._loadTheme(r,function(){e([r],function(e){if(n.$themeValue!==t)return;u(e)})})}else u(t)},this.getTheme=function(){return this.$themeValue},this.setStyle=function(t){i.addCssClass(this.container,t)},this.unsetStyle=function(t){i.removeCssClass(this.container,t)},this.destroy=function(){this.$textLayer.destroy(),this.$cursorLayer.destroy()}}).call(g.prototype),t.VirtualRenderer=g}),define("ace/layer/gutter",["require","exports","module","ace/lib/dom","ace/lib/oop","ace/lib/event_emitter"],function(e,t,n){var r=e("../lib/dom"),i=e("../lib/oop"),s=e("../lib/event_emitter").EventEmitter,o=function(e){this.element=r.createElement("div"),this.element.className="ace_layer ace_gutter-layer",e.appendChild(this.element),this.setShowFoldWidgets(this.$showFoldWidgets),this.gutterWidth=0,this.$breakpoints=[],this.$annotations=[],this.$decorations=[]};(function(){i.implement(this,s),this.setSession=function(e){this.session=e},this.addGutterDecoration=function(e,t){this.$decorations[e]||(this.$decorations[e]=""),this.$decorations[e]+=" "+t},this.removeGutterDecoration=function(e,t){this.$decorations[e]=(this.$decorations[e]||"").replace(" "+t,"")},this.setAnnotations=function(e){this.$annotations=[];for(var t in e)if(e.hasOwnProperty(t)){var n=e[t];if(!n)continue;var r=this.$annotations[t]={text:[]};for(var i=0;i<n.length;i++){var s=n[i],o=s.text.replace(/"/g,"&quot;").replace(/'/g,"&#8217;").replace(/</,"&lt;");r.text.indexOf(o)===-1&&r.text.push(o);var u=s.type;u=="error"?r.className="ace_error":u=="warning"&&r.className!="ace_error"?r.className="ace_warning":u=="info"&&!r.className&&(r.className="ace_info")}}},this.pad=function(e){function t(e){return(e+"").length}var n=t(this.session.getLength())-t(e);return Array(n+1).join(" ")+e},this.update=function(e){this.$config=e;var t={className:"",text:[]},n=[],i=e.firstRow,s=e.lastRow,o=this.session.getNextFoldLine(i),u=o?o.start.row:Infinity,a=this.$showFoldWidgets&&this.session.foldWidgets,f=this.session.$breakpoints;for(;;){i>u&&(i=o.end.row+1,o=this.session.getNextFoldLine(i,o),u=o?o.start.row:Infinity);if(i>s)break;var l=this.$annotations[i]||t;n.push("<div class='ace_gutter-cell",this.$decorations[i]||"",f[i]?" ace_breakpoint ":" ",l.className,"' title='",l.text.join("\n"),"' style='height:",this.session.getRowLength(i)*e.lineHeight,"px;'>",this.pad(i+1));if(a){var c=a[i];c==null&&(c=a[i]=this.session.getFoldWidget(i)),c&&n.push("<span class='ace_fold-widget ",c,c=="start"&&i==u&&i<o.end.row?" closed":" open","'></span>")}n.push("</div>"),i++}this.session.$useWrapMode&&n.push("<div class='ace_gutter-cell' style='pointer-events:none;opacity:0'>",this.session.getLength()-1,"</div>"),this.element=r.setInnerHtml(this.element,n.join("")),this.element.style.height=e.minHeight+"px";var h=this.element.offsetWidth;h!==this.gutterWidth&&(this.gutterWidth=h,this._emit("changeGutterWidth",h))},this.$showFoldWidgets=!0,this.setShowFoldWidgets=function(e){e?r.addCssClass(this.element,"ace_folding-enabled"):r.removeCssClass(this.element,"ace_folding-enabled"),this.$showFoldWidgets=e,this.$padding=null},this.getShowFoldWidgets=function(){return this.$showFoldWidgets},this.$computePadding=function(){if(!this.element.firstChild)return{left:0,right:0};var e=r.computedStyle(this.element.firstChild);return this.$padding={},this.$padding.left=parseInt(e.paddingLeft)+1,this.$padding.right=parseInt(e.paddingRight),this.$padding},this.getRegion=function(e){var t=this.$padding||this.$computePadding(),n=this.element.getBoundingClientRect();if(e.x<t.left+n.left)return"markers";if(this.$showFoldWidgets&&e.x>n.right-t.right)return"foldWidgets"}}).call(o.prototype),t.Gutter=o}),define("ace/layer/marker",["require","exports","module","ace/range","ace/lib/dom"],function(e,t,n){var r=e("../range").Range,i=e("../lib/dom"),s=function(e){this.element=i.createElement("div"),this.element.className="ace_layer ace_marker-layer",e.appendChild(this.element)};(function(){this.$padding=0,this.setPadding=function(e){this.$padding=e},this.setSession=function(e){this.session=e},this.setMarkers=function(e){this.markers=e},this.update=function(e){var e=e||this.config;if(!e)return;this.config=e;var t=[];for(var n in this.markers){var r=this.markers[n];if(!r.range){r.update(t,this,this.session,e);continue}var s=r.range.clipRows(e.firstRow,e.lastRow);if(s.isEmpty())continue;s=s.toScreenRange(this.session);if(r.renderer){var o=this.$getTop(s.start.row,e),u=Math.round(this.$padding+s.start.column*e.characterWidth);r.renderer(t,s,u,o,e)}else s.isMultiLine()?r.type=="text"?this.drawTextMarker(t,s,r.clazz,e):this.drawMultiLineMarker(t,s,r.clazz,e,r.type):this.drawSingleLineMarker(t,s,r.clazz+" start",e,null,r.type)}this.element=i.setInnerHtml(this.element,t.join(""))},this.$getTop=function(e,t){return(e-t.firstRowScreen)*t.lineHeight},this.drawTextMarker=function(e,t,n,i){var s=t.start.row,o=new r(s,t.start.column,s,this.session.getScreenLastRowColumn(s));this.drawSingleLineMarker(e,o,n+" start",i,1,"text"),s=t.end.row,o=new r(s,0,s,t.end.column),this.drawSingleLineMarker(e,o,n,i,0,"text");for(s=t.start.row+1;s<t.end.row;s++)o.start.row=s,o.end.row=s,o.end.column=this.session.getScreenLastRowColumn(s),this.drawSingleLineMarker(e,o,n,i,1,"text")},this.drawMultiLineMarker=function(e,t,n,r,i){var s=i==="background"?0:this.$padding,o=r.lineHeight,u=this.$getTop(t.start.row,r),a=Math.round(s+t.start.column*r.characterWidth);e.push("<div class='",n," start' style='","height:",o,"px;","right:0;","top:",u,"px;","left:",a,"px;'></div>"),u=this.$getTop(t.end.row,r);var f=Math.round(t.end.column*r.characterWidth);e.push("<div class='",n,"' style='","height:",o,"px;","width:",f,"px;","top:",u,"px;","left:",s,"px;'></div>"),o=(t.end.row-t.start.row-1)*r.lineHeight;if(o<0)return;u=this.$getTop(t.start.row+1,r),e.push("<div class='",n,"' style='","height:",o,"px;","right:0;","top:",u,"px;","left:",s,"px;'></div>")},this.drawSingleLineMarker=function(e,t,n,r,i,s){var o=s==="background"?0:this.$padding,u=r.lineHeight;if(s==="background")var a=r.width;else a=Math.round((t.end.column+(i||0)-t.start.column)*r.characterWidth);var f=this.$getTop(t.start.row,r),l=Math.round(o+t.start.column*r.characterWidth);e.push("<div class='",n,"' style='","height:",u,"px;","width:",a,"px;","top:",f,"px;","left:",l,"px;'></div>")}}).call(s.prototype),t.Marker=s}),define("ace/layer/text",["require","exports","module","ace/lib/oop","ace/lib/dom","ace/lib/lang","ace/lib/useragent","ace/lib/event_emitter"],function(e,t,n){var r=e("../lib/oop"),i=e("../lib/dom"),s=e("../lib/lang"),o=e("../lib/useragent"),u=e("../lib/event_emitter").EventEmitter,a=function(e){this.element=i.createElement("div"),this.element.className="ace_layer ace_text-layer",e.appendChild(this.element),this.$characterSize=this.$measureSizes()||{width:0,height:0},this.$pollSizeChanges()};(function(){r.implement(this,u),this.EOF_CHAR="¶",this.EOL_CHAR="¬",this.TAB_CHAR="→",this.SPACE_CHAR="·",this.$padding=0,this.setPadding=function(e){this.$padding=e,this.element.style.padding="0 "+e+"px"},this.getLineHeight=function(){return this.$characterSize.height||1},this.getCharacterWidth=function(){return this.$characterSize.width||1},this.checkForSizeChanges=function(){var e=this.$measureSizes();e&&(this.$characterSize.width!==e.width||this.$characterSize.height!==e.height)&&(this.$characterSize=e,this._emit("changeCharacterSize",{data:e}))},this.$pollSizeChanges=function(){var e=this;this.$pollSizeChangesTimer=setInterval(function(){e.checkForSizeChanges()},500)},this.$fontStyles={fontFamily:1,fontSize:1,fontWeight:1,fontStyle:1,lineHeight:1},this.$measureSizes=o.isIE||o.isOldGecko?function(){var e=1e3;if(!this.$measureNode){var t=this.$measureNode=i.createElement("div"),n=t.style;n.width=n.height="auto",n.left=n.top=-e*40+"px",n.visibility="hidden",n.position="fixed",n.overflow="visible",n.whiteSpace="nowrap",t.innerHTML=s.stringRepeat("Xy",e);if(this.element.ownerDocument.body)this.element.ownerDocument.body.appendChild(t);else{var r=this.element.parentNode;while(!i.hasCssClass(r,"ace_editor"))r=r.parentNode;r.appendChild(t)}}if(!this.element.offsetWidth)return null;var n=this.$measureNode.style,o=i.computedStyle(this.element);for(var u in this.$fontStyles)n[u]=o[u];var a={height:this.$measureNode.offsetHeight,width:this.$measureNode.offsetWidth/(e*2)};return a.width==0||a.height==0?null:a}:function(){if(!this.$measureNode){var e=this.$measureNode=i.createElement("div"),t=e.style;t.width=t.height="auto",t.left=t.top="-100px",t.visibility="hidden",t.position="fixed",t.overflow="visible",t.whiteSpace="nowrap",e.innerHTML=s.stringRepeat("X",1024);var n=this.element.parentNode;while(n&&!i.hasCssClass(n,"ace_editor"))n=n.parentNode;if(!n)return this.$measureNode=null;n.appendChild(e)}var r=this.$measureNode.getBoundingClientRect(),o={height:r.height,width:r.width/1024};return o.width==0||o.height==0?null:o},this.setSession=function(e){this.session=e,this.$computeTabString()},this.showInvisibles=!1,this.setShowInvisibles=function(e){return this.showInvisibles==e?!1:(this.showInvisibles=e,this.$computeTabString(),!0)},this.displayIndentGuides=!0,this.setDisplayIndentGuides=function(e){return this.displayIndentGuides==e?!1:(this.displayIndentGuides=e,this.$computeTabString(),!0)},this.$tabStrings=[],this.onChangeTabSize=this.$computeTabString=function(){var e=this.session.getTabSize();this.tabSize=e;var t=this.$tabStrings=[0];for(var n=1;n<e+1;n++)this.showInvisibles?t.push("<span class='ace_invisible'>"+this.TAB_CHAR+Array(n).join("&#160;")+"</span>"):t.push((new Array(n+1)).join("&#160;"));if(this.displayIndentGuides){this.$indentGuideRe=/\s\S| \t|\t |\s$/;var r="ace_indent-guide",i=Array(this.tabSize+1).join("&#160;"),s=i;this.showInvisibles&&(r+=" ace_invisible",s=this.TAB_CHAR+i.substr(6)),this.$tabStrings[" "]="<span class='"+r+"'>"+i+"</span>",this.$tabStrings["	"]="<span class='"+r+"'>"+s+"</span>"}},this.updateLines=function(e,t,n){(this.config.lastRow!=e.lastRow||this.config.firstRow!=e.firstRow)&&this.scrollLines(e),this.config=e;var r=Math.max(t,e.firstRow),s=Math.min(n,e.lastRow),o=this.element.childNodes,u=0;for(var a=e.firstRow;a<r;a++){var f=this.session.getFoldLine(a);if(f){if(f.containsRow(r)){r=f.start.row;break}a=f.end.row}u++}var a=r,f=this.session.getNextFoldLine(a),l=f?f.start.row:Infinity;for(;;){a>l&&(a=f.end.row+1,f=this.session.getNextFoldLine(a,f),l=f?f.start.row:Infinity);if(a>s)break;var c=o[u++];if(c){var h=[];this.$renderLine(h,a,!this.$useLineGroups(),a==l?f:!1),i.setInnerHtml(c,h.join(""))}a++}},this.scrollLines=function(e){var t=this.config;this.config=e;if(!t||t.lastRow<e.firstRow)return this.update(e);if(e.lastRow<t.firstRow)return this.update(e);var n=this.element;if(t.firstRow<e.firstRow)for(var r=this.session.getFoldedRowCount(t.firstRow,e.firstRow-1);r>0;r--)n.removeChild(n.firstChild);if(t.lastRow>e.lastRow)for(var r=this.session.getFoldedRowCount(e.lastRow+1,t.lastRow);r>0;r--)n.removeChild(n.lastChild);if(e.firstRow<t.firstRow){var i=this.$renderLinesFragment(e,e.firstRow,t.firstRow-1);n.firstChild?n.insertBefore(i,n.firstChild):n.appendChild(i)}if(e.lastRow>t.lastRow){var i=this.$renderLinesFragment(e,t.lastRow+1,e.lastRow);n.appendChild(i)}},this.$renderLinesFragment=function(e,t,n){var r=this.element.ownerDocument.createDocumentFragment(),s=t,o=this.session.getNextFoldLine(s),u=o?o.start.row:Infinity;for(;;){s>u&&(s=o.end.row+1,o=this.session.getNextFoldLine(s,o),u=o?o.start.row:Infinity);if(s>n)break;var a=i.createElement("div"),f=[];this.$renderLine(f,s,!1,s==u?o:!1),a.innerHTML=f.join("");if(this.$useLineGroups())a.className="ace_line_group",r.appendChild(a);else{var l=a.childNodes;while(l.length)r.appendChild(l[0])}s++}return r},this.update=function(e){this.config=e;var t=[],n=e.firstRow,r=e.lastRow,s=n,o=this.session.getNextFoldLine(s),u=o?o.start.row:Infinity;for(;;){s>u&&(s=o.end.row+1,o=this.session.getNextFoldLine(s,o),u=o?o.start.row:Infinity);if(s>r)break;this.$useLineGroups()&&t.push("<div class='ace_line_group'>"),this.$renderLine(t,s,!1,s==u?o:!1),this.$useLineGroups()&&t.push("</div>"),s++}this.element=i.setInnerHtml(this.element,t.join(""))},this.$textToken={text:!0,rparen:!0,lparen:!0},this.$renderToken=function(e,t,n,r){var i=this,s=/\t|&|<|( +)|([\u0000-\u0019\u00a0\u1680\u180E\u2000-\u200b\u2028\u2029\u202F\u205F\u3000\uFEFF])|[\u1100-\u115F\u11A3-\u11A7\u11FA-\u11FF\u2329-\u232A\u2E80-\u2E99\u2E9B-\u2EF3\u2F00-\u2FD5\u2FF0-\u2FFB\u3000-\u303E\u3041-\u3096\u3099-\u30FF\u3105-\u312D\u3131-\u318E\u3190-\u31BA\u31C0-\u31E3\u31F0-\u321E\u3220-\u3247\u3250-\u32FE\u3300-\u4DBF\u4E00-\uA48C\uA490-\uA4C6\uA960-\uA97C\uAC00-\uD7A3\uD7B0-\uD7C6\uD7CB-\uD7FB\uF900-\uFAFF\uFE10-\uFE19\uFE30-\uFE52\uFE54-\uFE66\uFE68-\uFE6B\uFF01-\uFF60\uFFE0-\uFFE6]/g,o=function(e,n,r,s,o){if(n)return(new Array(e.length+1)).join("&#160;");if(e=="&")return"&#38;";if(e=="<")return"&#60;";if(e=="	"){var u=i.session.getScreenTabSize(t+s);return t+=u-1,i.$tabStrings[u]}if(e=="　"){var a=i.showInvisibles?"ace_cjk ace_invisible":"ace_cjk",f=i.showInvisibles?i.SPACE_CHAR:"";return t+=1,"<span class='"+a+"' style='width:"+i.config.characterWidth*2+"px'>"+f+"</span>"}return r?"<span class='ace_invisible ace_invalid'>"+i.SPACE_CHAR+"</span>":(t+=1,"<span class='ace_cjk' style='width:"+i.config.characterWidth*2+"px'>"+e+"</span>")},u=r.replace(s,o);if(!this.$textToken[n.type]){var a="ace_"+n.type.replace(/\./g," ace_"),f="";n.type=="fold"&&(f=" style='width:"+n.value.length*this.config.characterWidth+"px;' "),e.push("<span class='",a,"'",f,">",u,"</span>")}else e.push(u);return t+r.length},this.renderIndentGuide=function(e,t){var n=t.search(this.$indentGuideRe);return n<=0?t:t[0]==" "?(n-=n%this.tabSize,e.push(Array(n/this.tabSize+1).join(this.$tabStrings[" "])),t.substr(n)):t[0]=="	"?(e.push(Array(n+1).join(this.$tabStrings["	"])),t.substr(n)):t},this.$renderWrappedLine=function(e,t,n,r){var i=0,s=0,o=n[0],u=0;for(var a=0;a<t.length;a++){var f=t[a],l=f.value;if(a==0&&this.displayIndentGuides){i=l.length,l=this.renderIndentGuide(e,l);if(!l)continue;i-=l.length}if(i+l.length<o)u=this.$renderToken(e,u,f,l),i+=l.length;else{while(i+l.length>=o)u=this.$renderToken(e,u,f,l.substring(0,o-i)),l=l.substring(o-i),i=o,r||e.push("</div>","<div class='ace_line' style='height:",this.config.lineHeight,"px'>"),s++,u=0,o=n[s]||Number.MAX_VALUE;l.length!=0&&(i+=l.length,u=this.$renderToken(e,u,f,l))}}},this.$renderSimpleLine=function(e,t){var n=0,r=t[0],i=r.value;this.displayIndentGuides&&(i=this.renderIndentGuide(e,i)),i&&(n=this.$renderToken(e,n,r,i));for(var s=1;s<t.length;s++)r=t[s],i=r.value,n=this.$renderToken(e,n,r,i)},this.$renderLine=function(e,t,n,r){!r&&r!=0&&(r=this.session.getFoldLine(t));if(r)var i=this.$getFoldLineTokens(t,r);else var i=this.session.getTokens(t);n||e.push("<div class='ace_line' style='height:",this.config.lineHeight,"px'>");if(i.length){var s=this.session.getRowSplitData(t);s&&s.length?this.$renderWrappedLine(e,i,s,n):this.$renderSimpleLine(e,i)}this.showInvisibles&&(r&&(t=r.end.row),e.push("<span class='ace_invisible'>",t==this.session.getLength()-1?this.EOF_CHAR:this.EOL_CHAR,"</span>")),n||e.push("</div>")},this.$getFoldLineTokens=function(e,t){function i(e,t,n){var i=0,s=0;while(s+e[i].value.length<t){s+=e[i].value.length,i++;if(i==e.length)return}if(s!=t){var o=e[i].value.substring(t-s);o.length>n-t&&(o=o.substring(0,n-t)),r.push({type:e[i].type,value:o}),s=t+o.length,i+=1}while(s<n&&i<e.length){var o=e[i].value;o.length+s>n?r.push({type:e[i].type,value:o.substring(0,n-s)}):r.push(e[i]),s+=o.length,i+=1}}var n=this.session,r=[],s=n.getTokens(e);return t.walk(function(e,t,o,u,a){e?r.push({type:"fold",value:e}):(a&&(s=n.getTokens(t)),s.length&&i(s,u,o))},t.end.row,this.session.getLine(t.end.row).length),r},this.$useLineGroups=function(){return this.session.getUseWrapMode()},this.destroy=function(){clearInterval(this.$pollSizeChangesTimer),this.$measureNode&&this.$measureNode.parentNode.removeChild(this.$measureNode),delete this.$measureNode}}).call(a.prototype),t.Text=a}),define("ace/layer/cursor",["require","exports","module","ace/lib/dom"],function(e,t,n){var r=e("../lib/dom"),i=function(e){this.element=r.createElement("div"),this.element.className="ace_layer ace_cursor-layer",e.appendChild(this.element),this.isVisible=!1,this.isBlinking=!0,this.cursors=[],this.cursor=this.addCursor()};(function(){this.$padding=0,this.setPadding=function(e){this.$padding=e},this.setSession=function(e){this.session=e},this.setBlinking=function(e){this.isBlinking=e,e&&this.restartTimer()},this.addCursor=function(){var e=r.createElement("div"),t="ace_cursor";return this.isVisible||(t+=" ace_hidden"),this.overwrite&&(t+=" ace_overwrite"),e.className=t,this.element.appendChild(e),this.cursors.push(e),e},this.removeCursor=function(){if(this.cursors.length>1){var e=this.cursors.pop();return e.parentNode.removeChild(e),e}},this.hideCursor=function(){this.isVisible=!1;for(var e=this.cursors.length;e--;)r.addCssClass(this.cursors[e],"ace_hidden");clearInterval(this.blinkId)},this.showCursor=function(){this.isVisible=!0;for(var e=this.cursors.length;e--;)r.removeCssClass(this.cursors[e],"ace_hidden");this.element.style.visibility="",this.restartTimer()},this.restartTimer=function(){clearInterval(this.blinkId);if(!this.isBlinking)return;if(!this.isVisible)return;var e=this.cursors.length==1?this.cursor:this.element;this.blinkId=setInterval(function(){e.style.visibility="hidden",setTimeout(function(){e.style.visibility=""},400)},1e3)},this.getPixelPosition=function(e,t){if(!this.config||!this.session)return{left:0,top:0};e||(e=this.session.selection.getCursor());var n=this.session.documentToScreenPosition(e),r=Math.round(this.$padding+n.column*this.config.characterWidth),i=(n.row-(t?this.config.firstRowScreen:0))*this.config.lineHeight;return{left:r,top:i}},this.update=function(e){this.config=e;if(this.session.selectionMarkerCount>0){var t=this.session.$selectionMarkers,n=0,r,i=0;for(var n=t.length;n--;){r=t[n];var s=this.getPixelPosition(r.cursor,!0),o=(this.cursors[i++]||this.addCursor()).style;o.left=s.left+"px",o.top=s.top+"px",o.width=e.characterWidth+"px",o.height=e.lineHeight+"px"}if(i>1)while(this.cursors.length>i)this.removeCursor()}else{var s=this.getPixelPosition(null,!0),o=this.cursor.style;o.left=s.left+"px",o.top=s.top+"px",o.width=e.characterWidth+"px",o.height=e.lineHeight+"px";while(this.cursors.length>1)this.removeCursor()}var u=this.session.getOverwrite();u!=this.overwrite&&this.$setOverite(u),this.$pixelPos=s,this.restartTimer()},this.$setOverite=function(e){this.overwrite=e;for(var t=this.cursors.length;t--;)e?r.addCssClass(this.cursors[t],"ace_overwrite"):r.removeCssClass(this.cursors[t],"ace_overwrite")},this.destroy=function(){clearInterval(this.blinkId)}}).call(i.prototype),t.Cursor=i}),define("ace/scrollbar",["require","exports","module","ace/lib/oop","ace/lib/dom","ace/lib/event","ace/lib/event_emitter"],function(e,t,n){var r=e("./lib/oop"),i=e("./lib/dom"),s=e("./lib/event"),o=e("./lib/event_emitter").EventEmitter,u=function(e){this.element=i.createElement("div"),this.element.className="ace_sb",this.inner=i.createElement("div"),this.element.appendChild(this.inner),e.appendChild(this.element),this.width=i.scrollbarWidth(e.ownerDocument),this.element.style.width=(this.width||15)+5+"px",s.addListener(this.element,"scroll",this.onScroll.bind(this))};(function(){r.implement(this,o),this.onScroll=function(){this._emit("scroll",{data:this.element.scrollTop})},this.getWidth=function(){return this.width},this.setHeight=function(e){this.element.style.height=e+"px"},this.setInnerHeight=function(e){this.inner.style.height=e+"px"},this.setScrollTop=function(e){this.element.scrollTop=e}}).call(u.prototype),t.ScrollBar=u}),define("ace/renderloop",["require","exports","module","ace/lib/event"],function(e,t,n){var r=e("./lib/event"),i=function(e,t){this.onRender=e,this.pending=!1,this.changes=0,this.window=t||window};(function(){this.schedule=function(e){this.changes=this.changes|e;if(!this.pending){this.pending=!0;var t=this;r.nextTick(function(){t.pending=!1;var e;while(e=t.changes)t.changes=0,t.onRender(e)},this.window)}}}).call(i.prototype),t.RenderLoop=i}),define("text!ace/css/editor.css",[],".ace_editor {\n    position: absolute;\n    overflow: hidden;\n    font-family: 'Monaco', 'Menlo', 'Ubuntu Mono', 'Droid Sans Mono', 'Consolas', monospace;\n    font-size: 12px;\n}\n\n.ace_scroller {\n    position: absolute;\n    overflow: hidden;\n}\n\n.ace_content {\n    position: absolute;\n    box-sizing: border-box;\n    -moz-box-sizing: border-box;\n    -webkit-box-sizing: border-box;\n    cursor: text;\n}\n\n.ace_gutter {\n    position: absolute;\n    overflow : hidden;\n    height: 100%;\n    width: auto;\n    cursor: default;\n    z-index: 4;\n}\n\n.ace_gutter_active_line {\n    position: absolute;\n    left: 0;\n    right: 0;\n}\n\n.ace_scroller.horscroll {\n    box-shadow: 17px 0 16px -16px rgba(0, 0, 0, 0.4) inset;\n}\n\n.ace_gutter-cell {\n    padding-left: 19px;\n    padding-right: 6px;\n    background-repeat: no-repeat;\n}\n\n.ace_gutter-cell.ace_error {\n    background-image: url(\"data:image/png;base64,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\");\n    background-repeat: no-repeat;\n    background-position: 2px center;\n}\n\n.ace_gutter-cell.ace_warning {\n    background-image: url(\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAABAAAAAQCAYAAAAf8/9hAAAAGXRFWHRTb2Z0d2FyZQBBZG9iZSBJbWFnZVJlYWR5ccllPAAAAyJpVFh0WE1MOmNvbS5hZG9iZS54bXAAAAAAADw/eHBhY2tldCBiZWdpbj0i77u/IiBpZD0iVzVNME1wQ2VoaUh6cmVTek5UY3prYzlkIj8+IDx4OnhtcG1ldGEgeG1sbnM6eD0iYWRvYmU6bnM6bWV0YS8iIHg6eG1wdGs9IkFkb2JlIFhNUCBDb3JlIDUuMC1jMDYwIDYxLjEzNDc3NywgMjAxMC8wMi8xMi0xNzozMjowMCAgICAgICAgIj4gPHJkZjpSREYgeG1sbnM6cmRmPSJodHRwOi8vd3d3LnczLm9yZy8xOTk5LzAyLzIyLXJkZi1zeW50YXgtbnMjIj4gPHJkZjpEZXNjcmlwdGlvbiByZGY6YWJvdXQ9IiIgeG1sbnM6eG1wPSJodHRwOi8vbnMuYWRvYmUuY29tL3hhcC8xLjAvIiB4bWxuczp4bXBNTT0iaHR0cDovL25zLmFkb2JlLmNvbS94YXAvMS4wL21tLyIgeG1sbnM6c3RSZWY9Imh0dHA6Ly9ucy5hZG9iZS5jb20veGFwLzEuMC9zVHlwZS9SZXNvdXJjZVJlZiMiIHhtcDpDcmVhdG9yVG9vbD0iQWRvYmUgUGhvdG9zaG9wIENTNSBNYWNpbnRvc2giIHhtcE1NOkluc3RhbmNlSUQ9InhtcC5paWQ6QUM2OEZDQTg4RTU0MTFFMUEzM0VFRTM2RUY1M0RBMjYiIHhtcE1NOkRvY3VtZW50SUQ9InhtcC5kaWQ6QUM2OEZDQTk4RTU0MTFFMUEzM0VFRTM2RUY1M0RBMjYiPiA8eG1wTU06RGVyaXZlZEZyb20gc3RSZWY6aW5zdGFuY2VJRD0ieG1wLmlpZDpBQzY4RkNBNjhFNTQxMUUxQTMzRUVFMzZFRjUzREEyNiIgc3RSZWY6ZG9jdW1lbnRJRD0ieG1wLmRpZDpBQzY4RkNBNzhFNTQxMUUxQTMzRUVFMzZFRjUzREEyNiIvPiA8L3JkZjpEZXNjcmlwdGlvbj4gPC9yZGY6UkRGPiA8L3g6eG1wbWV0YT4gPD94cGFja2V0IGVuZD0iciI/Pgd7PfIAAAGmSURBVHjaYvr//z8DJZiJgUIANoCRkREb9gLiSVAaQx4OQM7AAkwd7XU2/v++/rOttdYGEB9dASEvOMydGKfH8Gv/p4XTkvRBfLxeQAP+1cUhXopyvzhP7P/IoSj7g7Mw09cNKO6J1QQ0L4gICPIv/veg/8W+JdFvQNLHVsW9/nmn9zk7B+cCkDwhL7gt6knSZnx9/LuCEOcvkIAMP+cvto9nfqyZmmUAksfnBUtbM60gX/3/kgyv3/xSFOL5DZT+L8vP+Yfh5cvfPvp/xUHyQHXGyAYwgpwBjZYFT3Y1OEl/OfCH4ffv3wzc4iwMvNIsDJ+f/mH4+vIPAxsb631WW0Yln6ZpQLXdMK/DXGDflh+sIv37EivD5x//Gb7+YWT4y86sl7BCCkSD+Z++/1dkvsFRl+HnD1Rvje4F8whjMXmGj58YGf5zsDMwcnAwfPvKcml62DsQDeaDxN+/Y0qwlpEHqrdB94IRNIDUgfgfKJChGK4OikEW3gTiXUB950ASLFAF54AC94A0G9QAfOnmF9DCDzABFqS08IHYDIScdijOjQABBgC+/9awBH96jwAAAABJRU5ErkJggg==\");\n    background-position: 2px center;\n}\n\n.ace_gutter-cell.ace_info {\n    background-image: url(\"data:image/gif;base64,R0lGODlhEAAQAMQAAAAAAEFBQVJSUl5eXmRkZGtra39/f4WFhYmJiZGRkaampry8vMPDw8zMzNXV1dzc3OTk5Orq6vDw8P///wAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACH5BAkAABQALAAAAAAQABAAAAUuICWOZGmeaBml5XGwFCQSBGyXRSAwtqQIiRuiwIM5BoYVbEFIyGCQoeJGrVptIQA7\");\n    background-position: 2px center;\n}\n.ace_dark .ace_gutter-cell.ace_info {\n    background-image: url(\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAABAAAAAQCAYAAAAf8/9hAAAAGXRFWHRTb2Z0d2FyZQBBZG9iZSBJbWFnZVJlYWR5ccllPAAAAyRpVFh0WE1MOmNvbS5hZG9iZS54bXAAAAAAADw/eHBhY2tldCBiZWdpbj0i77u/IiBpZD0iVzVNME1wQ2VoaUh6cmVTek5UY3prYzlkIj8+IDx4OnhtcG1ldGEgeG1sbnM6eD0iYWRvYmU6bnM6bWV0YS8iIHg6eG1wdGs9IkFkb2JlIFhNUCBDb3JlIDUuMy1jMDExIDY2LjE0NTY2MSwgMjAxMi8wMi8wNi0xNDo1NjoyNyAgICAgICAgIj4gPHJkZjpSREYgeG1sbnM6cmRmPSJodHRwOi8vd3d3LnczLm9yZy8xOTk5LzAyLzIyLXJkZi1zeW50YXgtbnMjIj4gPHJkZjpEZXNjcmlwdGlvbiByZGY6YWJvdXQ9IiIgeG1sbnM6eG1wPSJodHRwOi8vbnMuYWRvYmUuY29tL3hhcC8xLjAvIiB4bWxuczp4bXBNTT0iaHR0cDovL25zLmFkb2JlLmNvbS94YXAvMS4wL21tLyIgeG1sbnM6c3RSZWY9Imh0dHA6Ly9ucy5hZG9iZS5jb20veGFwLzEuMC9zVHlwZS9SZXNvdXJjZVJlZiMiIHhtcDpDcmVhdG9yVG9vbD0iQWRvYmUgUGhvdG9zaG9wIENTNiAoTWFjaW50b3NoKSIgeG1wTU06SW5zdGFuY2VJRD0ieG1wLmlpZDpGRTk5MTVGREIxNDkxMUUxOTc5Q0FFREQyMTNGMjBFQyIgeG1wTU06RG9jdW1lbnRJRD0ieG1wLmRpZDpGRTk5MTVGRUIxNDkxMUUxOTc5Q0FFREQyMTNGMjBFQyI+IDx4bXBNTTpEZXJpdmVkRnJvbSBzdFJlZjppbnN0YW5jZUlEPSJ4bXAuaWlkOkZFOTkxNUZCQjE0OTExRTE5NzlDQUVERDIxM0YyMEVDIiBzdFJlZjpkb2N1bWVudElEPSJ4bXAuZGlkOkZFOTkxNUZDQjE0OTExRTE5NzlDQUVERDIxM0YyMEVDIi8+IDwvcmRmOkRlc2NyaXB0aW9uPiA8L3JkZjpSREY+IDwveDp4bXBtZXRhPiA8P3hwYWNrZXQgZW5kPSJyIj8+SIDkjAAAAJ1JREFUeNpi/P//PwMlgImBQkB7A6qrq/+DMC55FkIGKCoq4pVnpFkgTp069f/+/fv/r1u37r+tre1/kg0A+ptn9uzZYLaRkRHpLvjw4cNXWVlZhufPnzOcO3eOdAO0tbVPAjHDmzdvGA4fPsxIsgGSkpJmv379Ynj37h2DjIyMCMkG3LhxQ/T27dsMampqDHZ2dq/pH41DxwCAAAMAFdc68dUsFZgAAAAASUVORK5CYII=\");\n}\n\n.ace_editor .ace_sb {\n    position: absolute;\n    overflow-x: hidden;\n    overflow-y: scroll;\n    right: 0;\n}\n\n.ace_editor .ace_sb div {\n    position: absolute;\n    width: 1px;\n    left: 0;\n}\n\n.ace_editor .ace_print_margin_layer {\n    z-index: 1;\n    position: absolute;\n    overflow: hidden;\n    margin: 0;\n    left: 0;\n    height: 100%;\n    width: 100%;\n}\n\n.ace_editor .ace_print_margin {\n    position: absolute;\n    height: 100%;\n}\n\n.ace_editor > textarea {\n    position: fixed;\n    z-index: 0;\n    width: 0.5em;\n    height: 1em;\n    opacity: 0;\n    background: transparent;\n    appearance: none;\n    -moz-appearance: none;\n    border: none;\n    resize: none;\n    outline: none;\n    overflow: hidden;\n}\n\n.ace_editor > textarea.ace_composition {\n    background: #fff;\n    color: #000;\n    z-index: 1000;\n    opacity: 1;\n    border: solid lightgray 1px;\n    margin: -1px\n}\n\n.ace_layer {\n    z-index: 1;\n    position: absolute;\n    overflow: hidden;\n    white-space: nowrap;\n    height: 100%;\n    width: 100%;\n    box-sizing: border-box;\n    -moz-box-sizing: border-box;\n    -webkit-box-sizing: border-box;\n    /* setting pointer-events: auto; on node under the mouse, which changes\n        during scroll, will break mouse wheel scrolling in Safari */\n    pointer-events: none;\n}\n\n.ace_gutter .ace_layer {\n    position: relative;\n    min-width: 40px;\n    width: auto;\n    text-align: right;\n    pointer-events: auto;\n}\n\n.ace_text-layer {\n    color: black;\n    font: inherit !important;\n}\n\n.ace_cjk {\n    display: inline-block;\n    text-align: center;\n}\n\n.ace_cursor-layer {\n    z-index: 4;\n}\n\n.ace_cursor {\n    z-index: 4;\n    position: absolute;\n}\n\n.ace_cursor.ace_hidden {\n    opacity: 0.2;\n}\n\n.ace_editor.multiselect .ace_cursor {\n    border-left-width: 1px;\n}\n\n.ace_line {\n    white-space: nowrap;\n}\n\n.ace_marker-layer .ace_step {\n    position: absolute;\n    z-index: 3;\n}\n\n.ace_marker-layer .ace_selection {\n    position: absolute;\n    z-index: 5;\n}\n\n.ace_marker-layer .ace_bracket {\n    position: absolute;\n    z-index: 6;\n}\n\n.ace_marker-layer .ace_active_line {\n    position: absolute;\n    z-index: 0;\n}\n\n.ace_marker-layer .ace_selected_word {\n    position: absolute;\n    z-index: 4;\n    box-sizing: border-box;\n    -moz-box-sizing: border-box;\n    -webkit-box-sizing: border-box;\n}\n\n.ace_line .ace_fold {\n    box-sizing: border-box;\n    -moz-box-sizing: border-box;\n    -webkit-box-sizing: border-box;\n\n    display: inline-block;\n    height: 11px;\n    margin-top: -2px;\n    vertical-align: middle;\n\n    background-image:\n        url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%11%00%00%00%09%08%06%00%00%00%D4%E8%C7%0C%00%00%03%1EiCCPICC%20Profile%00%00x%01%85T%DFk%D3P%14%FE%DAe%9D%B0%E1%8B%3Ag%11%09%3Eh%91ndStC%9C%B6kW%BA%CDZ%EA6%B7!H%9B%A6m%5C%9A%C6%24%ED~%B0%07%D9%8Bo%3A%C5w%F1%07%3E%F9%07%0C%D9%83o%7B%92%0D%C6%14a%F8%AC%88%22L%F6%22%B3%9E%9B4M'S%03%B9%F7%BB%DF%F9%EE9'%E7%E4%5E%A0%F9qZ%D3%14%2F%0F%14USO%C5%C2%FC%C4%E4%14%DF%F2%01%5E%1CC%2B%FChM%8B%86%16J%26G%40%0F%D3%B2y%EF%B3%F3%0E%1E%C6lt%EEo%DF%AB%FEc%D5%9A%95%0C%11%F0%1C%20%BE%945%C4%22%E1Y%A0i%5C%D4t%13%E0%D6%89%EF%9D15%C2%CDLsX%A7%04%09%1Fg8oc%81%E1%8C%8D%23%96f45%40%9A%09%C2%07%C5B%3AK%B8%408%98i%E0%F3%0D%D8%CE%81%14%E4'%26%A9%92.%8B%3C%ABER%2F%E5dE%B2%0C%F6%F0%1Fs%83%F2_%B0%A8%94%E9%9B%AD%E7%10%8Dm%9A%19N%D1%7C%8A%DE%1F9%7Dp%8C%E6%00%D5%C1%3F_%18%BDA%B8%9DpX6%E3%A35~B%CD%24%AE%11%26%BD%E7%EEti%98%EDe%9A%97Y)%12%25%1C%24%BCbT%AE3li%E6%0B%03%89%9A%E6%D3%ED%F4P%92%B0%9F4%BF43Y%F3%E3%EDP%95%04%EB1%C5%F5%F6KF%F4%BA%BD%D7%DB%91%93%07%E35%3E%A7)%D6%7F%40%FE%BD%F7%F5r%8A%E5y%92%F0%EB%B4%1E%8D%D5%F4%5B%92%3AV%DB%DB%E4%CD%A6%23%C3%C4wQ%3F%03HB%82%8E%1Cd(%E0%91B%0Ca%9Ac%C4%AA%F8L%16%19%22J%A4%D2itTy%B28%D6%3B(%93%96%ED%1CGx%C9_%0E%B8%5E%16%F5%5B%B2%B8%F6%E0%FB%9E%DD%25%D7%8E%BC%15%85%C5%B7%A3%D8Q%ED%B5%81%E9%BA%B2%13%9A%1B%7Fua%A5%A3n%E17%B9%E5%9B%1Bm%AB%0B%08Q%FE%8A%E5%B1H%5Ee%CAO%82Q%D7u6%E6%90S%97%FCu%0B%CF2%94%EE%25v%12X%0C%BA%AC%F0%5E%F8*l%0AO%85%17%C2%97%BF%D4%C8%CE%DE%AD%11%CB%80q%2C%3E%AB%9ES%CD%C6%EC%25%D2L%D2%EBd%B8%BF%8A%F5B%C6%18%F9%901CZ%9D%BE%24M%9C%8A9%F2%DAP%0B'%06w%82%EB%E6%E2%5C%2F%D7%07%9E%BB%CC%5D%E1%FA%B9%08%AD.r%23%8E%C2%17%F5E%7C!%F0%BE3%BE%3E_%B7o%88a%A7%DB%BE%D3d%EB%A31Z%EB%BB%D3%91%BA%A2%B1z%94%8F%DB'%F6%3D%8E%AA%13%19%B2%B1%BE%B1~V%08%2B%B4%A2cjJ%B3tO%00%03%25mN%97%F3%05%93%EF%11%84%0B%7C%88%AE-%89%8F%ABbW%90O%2B%0Ao%99%0C%5E%97%0CI%AFH%D9.%B0%3B%8F%ED%03%B6S%D6%5D%E6i_s9%F3*p%E9%1B%FD%C3%EB.7U%06%5E%19%C0%D1s.%17%A03u%E4%09%B0%7C%5E%2C%EB%15%DB%1F%3C%9E%B7%80%91%3B%DBc%AD%3Dma%BA%8B%3EV%AB%DBt.%5B%1E%01%BB%0F%AB%D5%9F%CF%AA%D5%DD%E7%E4%7F%0Bx%A3%FC%06%A9%23%0A%D6%C2%A1_2%00%00%00%09pHYs%00%00%0B%13%00%00%0B%13%01%00%9A%9C%18%00%00%00%B5IDAT(%15%A5%91%3D%0E%02!%10%85ac%E1%05%D6%CE%D6%C6%CE%D2%E8%ED%CD%DE%C0%C6%D6N.%E0V%F8%3D%9Ca%891XH%C2%BE%D9y%3F%90!%E6%9C%C3%BFk%E5%011%C6-%F5%C8N%04%DF%BD%FF%89%DFt%83DN%60%3E%F3%AB%A0%DE%1A%5Dg%BE%10Q%97%1B%40%9C%A8o%10%8F%5E%828%B4%1B%60%87%F6%02%26%85%1Ch%1E%C1%2B%5Bk%FF%86%EE%B7j%09%9A%DA%9B%ACe%A3%F9%EC%DA!9%B4%D5%A6%81%86%86%98%CC%3C%5B%40%FA%81%B3%E9%CB%23%94%C16Azo%05%D4%E1%C1%95a%3B%8A'%A0%E8%CC%17%22%85%1D%BA%00%A2%FA%DC%0A%94%D1%D1%8D%8B%3A%84%17B%C7%60%1A%25Z%FC%8D%00%00%00%00IEND%AEB%60%82\"),\n        url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%05%00%00%007%08%06%00%00%00%C4%DD%80C%00%00%03%1EiCCPICC%20Profile%00%00x%01%85T%DFk%D3P%14%FE%DAe%9D%B0%E1%8B%3Ag%11%09%3Eh%91ndStC%9C%B6kW%BA%CDZ%EA6%B7!H%9B%A6m%5C%9A%C6%24%ED~%B0%07%D9%8Bo%3A%C5w%F1%07%3E%F9%07%0C%D9%83o%7B%92%0D%C6%14a%F8%AC%88%22L%F6%22%B3%9E%9B4M'S%03%B9%F7%BB%DF%F9%EE9'%E7%E4%5E%A0%F9qZ%D3%14%2F%0F%14USO%C5%C2%FC%C4%E4%14%DF%F2%01%5E%1CC%2B%FChM%8B%86%16J%26G%40%0F%D3%B2y%EF%B3%F3%0E%1E%C6lt%EEo%DF%AB%FEc%D5%9A%95%0C%11%F0%1C%20%BE%945%C4%22%E1Y%A0i%5C%D4t%13%E0%D6%89%EF%9D15%C2%CDLsX%A7%04%09%1Fg8oc%81%E1%8C%8D%23%96f45%40%9A%09%C2%07%C5B%3AK%B8%408%98i%E0%F3%0D%D8%CE%81%14%E4'%26%A9%92.%8B%3C%ABER%2F%E5dE%B2%0C%F6%F0%1Fs%83%F2_%B0%A8%94%E9%9B%AD%E7%10%8Dm%9A%19N%D1%7C%8A%DE%1F9%7Dp%8C%E6%00%D5%C1%3F_%18%BDA%B8%9DpX6%E3%A35~B%CD%24%AE%11%26%BD%E7%EEti%98%EDe%9A%97Y)%12%25%1C%24%BCbT%AE3li%E6%0B%03%89%9A%E6%D3%ED%F4P%92%B0%9F4%BF43Y%F3%E3%EDP%95%04%EB1%C5%F5%F6KF%F4%BA%BD%D7%DB%91%93%07%E35%3E%A7)%D6%7F%40%FE%BD%F7%F5r%8A%E5y%92%F0%EB%B4%1E%8D%D5%F4%5B%92%3AV%DB%DB%E4%CD%A6%23%C3%C4wQ%3F%03HB%82%8E%1Cd(%E0%91B%0Ca%9Ac%C4%AA%F8L%16%19%22J%A4%D2itTy%B28%D6%3B(%93%96%ED%1CGx%C9_%0E%B8%5E%16%F5%5B%B2%B8%F6%E0%FB%9E%DD%25%D7%8E%BC%15%85%C5%B7%A3%D8Q%ED%B5%81%E9%BA%B2%13%9A%1B%7Fua%A5%A3n%E17%B9%E5%9B%1Bm%AB%0B%08Q%FE%8A%E5%B1H%5Ee%CAO%82Q%D7u6%E6%90S%97%FCu%0B%CF2%94%EE%25v%12X%0C%BA%AC%F0%5E%F8*l%0AO%85%17%C2%97%BF%D4%C8%CE%DE%AD%11%CB%80q%2C%3E%AB%9ES%CD%C6%EC%25%D2L%D2%EBd%B8%BF%8A%F5B%C6%18%F9%901CZ%9D%BE%24M%9C%8A9%F2%DAP%0B'%06w%82%EB%E6%E2%5C%2F%D7%07%9E%BB%CC%5D%E1%FA%B9%08%AD.r%23%8E%C2%17%F5E%7C!%F0%BE3%BE%3E_%B7o%88a%A7%DB%BE%D3d%EB%A31Z%EB%BB%D3%91%BA%A2%B1z%94%8F%DB'%F6%3D%8E%AA%13%19%B2%B1%BE%B1~V%08%2B%B4%A2cjJ%B3tO%00%03%25mN%97%F3%05%93%EF%11%84%0B%7C%88%AE-%89%8F%ABbW%90O%2B%0Ao%99%0C%5E%97%0CI%AFH%D9.%B0%3B%8F%ED%03%B6S%D6%5D%E6i_s9%F3*p%E9%1B%FD%C3%EB.7U%06%5E%19%C0%D1s.%17%A03u%E4%09%B0%7C%5E%2C%EB%15%DB%1F%3C%9E%B7%80%91%3B%DBc%AD%3Dma%BA%8B%3EV%AB%DBt.%5B%1E%01%BB%0F%AB%D5%9F%CF%AA%D5%DD%E7%E4%7F%0Bx%A3%FC%06%A9%23%0A%D6%C2%A1_2%00%00%00%09pHYs%00%00%0B%13%00%00%0B%13%01%00%9A%9C%18%00%00%00%3AIDAT8%11c%FC%FF%FF%7F%18%03%1A%60%01%F2%3F%A0%891%80%04%FF%11-%F8%17%9BJ%E2%05%B1ZD%81v%26t%E7%80%F8%A3%82h%A12%1A%20%A3%01%02%0F%01%BA%25%06%00%19%C0%0D%AEF%D5%3ES%00%00%00%00IEND%AEB%60%82\");\n    background-repeat: no-repeat, repeat-x;\n    background-position: center center, top left;\n    color: transparent;\n\n    border: 1px solid black;\n    -moz-border-radius: 2px;\n    -webkit-border-radius: 2px;\n    border-radius: 2px;\n\n    cursor: pointer;\n    pointer-events: auto;\n}\n\n.ace_dark .ace_fold {\n}\n\n.ace_fold:hover{\n    background-image:\n        url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%11%00%00%00%09%08%06%00%00%00%D4%E8%C7%0C%00%00%03%1EiCCPICC%20Profile%00%00x%01%85T%DFk%D3P%14%FE%DAe%9D%B0%E1%8B%3Ag%11%09%3Eh%91ndStC%9C%B6kW%BA%CDZ%EA6%B7!H%9B%A6m%5C%9A%C6%24%ED~%B0%07%D9%8Bo%3A%C5w%F1%07%3E%F9%07%0C%D9%83o%7B%92%0D%C6%14a%F8%AC%88%22L%F6%22%B3%9E%9B4M'S%03%B9%F7%BB%DF%F9%EE9'%E7%E4%5E%A0%F9qZ%D3%14%2F%0F%14USO%C5%C2%FC%C4%E4%14%DF%F2%01%5E%1CC%2B%FChM%8B%86%16J%26G%40%0F%D3%B2y%EF%B3%F3%0E%1E%C6lt%EEo%DF%AB%FEc%D5%9A%95%0C%11%F0%1C%20%BE%945%C4%22%E1Y%A0i%5C%D4t%13%E0%D6%89%EF%9D15%C2%CDLsX%A7%04%09%1Fg8oc%81%E1%8C%8D%23%96f45%40%9A%09%C2%07%C5B%3AK%B8%408%98i%E0%F3%0D%D8%CE%81%14%E4'%26%A9%92.%8B%3C%ABER%2F%E5dE%B2%0C%F6%F0%1Fs%83%F2_%B0%A8%94%E9%9B%AD%E7%10%8Dm%9A%19N%D1%7C%8A%DE%1F9%7Dp%8C%E6%00%D5%C1%3F_%18%BDA%B8%9DpX6%E3%A35~B%CD%24%AE%11%26%BD%E7%EEti%98%EDe%9A%97Y)%12%25%1C%24%BCbT%AE3li%E6%0B%03%89%9A%E6%D3%ED%F4P%92%B0%9F4%BF43Y%F3%E3%EDP%95%04%EB1%C5%F5%F6KF%F4%BA%BD%D7%DB%91%93%07%E35%3E%A7)%D6%7F%40%FE%BD%F7%F5r%8A%E5y%92%F0%EB%B4%1E%8D%D5%F4%5B%92%3AV%DB%DB%E4%CD%A6%23%C3%C4wQ%3F%03HB%82%8E%1Cd(%E0%91B%0Ca%9Ac%C4%AA%F8L%16%19%22J%A4%D2itTy%B28%D6%3B(%93%96%ED%1CGx%C9_%0E%B8%5E%16%F5%5B%B2%B8%F6%E0%FB%9E%DD%25%D7%8E%BC%15%85%C5%B7%A3%D8Q%ED%B5%81%E9%BA%B2%13%9A%1B%7Fua%A5%A3n%E17%B9%E5%9B%1Bm%AB%0B%08Q%FE%8A%E5%B1H%5Ee%CAO%82Q%D7u6%E6%90S%97%FCu%0B%CF2%94%EE%25v%12X%0C%BA%AC%F0%5E%F8*l%0AO%85%17%C2%97%BF%D4%C8%CE%DE%AD%11%CB%80q%2C%3E%AB%9ES%CD%C6%EC%25%D2L%D2%EBd%B8%BF%8A%F5B%C6%18%F9%901CZ%9D%BE%24M%9C%8A9%F2%DAP%0B'%06w%82%EB%E6%E2%5C%2F%D7%07%9E%BB%CC%5D%E1%FA%B9%08%AD.r%23%8E%C2%17%F5E%7C!%F0%BE3%BE%3E_%B7o%88a%A7%DB%BE%D3d%EB%A31Z%EB%BB%D3%91%BA%A2%B1z%94%8F%DB'%F6%3D%8E%AA%13%19%B2%B1%BE%B1~V%08%2B%B4%A2cjJ%B3tO%00%03%25mN%97%F3%05%93%EF%11%84%0B%7C%88%AE-%89%8F%ABbW%90O%2B%0Ao%99%0C%5E%97%0CI%AFH%D9.%B0%3B%8F%ED%03%B6S%D6%5D%E6i_s9%F3*p%E9%1B%FD%C3%EB.7U%06%5E%19%C0%D1s.%17%A03u%E4%09%B0%7C%5E%2C%EB%15%DB%1F%3C%9E%B7%80%91%3B%DBc%AD%3Dma%BA%8B%3EV%AB%DBt.%5B%1E%01%BB%0F%AB%D5%9F%CF%AA%D5%DD%E7%E4%7F%0Bx%A3%FC%06%A9%23%0A%D6%C2%A1_2%00%00%00%09pHYs%00%00%0B%13%00%00%0B%13%01%00%9A%9C%18%00%00%00%B5IDAT(%15%A5%91%3D%0E%02!%10%85ac%E1%05%D6%CE%D6%C6%CE%D2%E8%ED%CD%DE%C0%C6%D6N.%E0V%F8%3D%9Ca%891XH%C2%BE%D9y%3F%90!%E6%9C%C3%BFk%E5%011%C6-%F5%C8N%04%DF%BD%FF%89%DFt%83DN%60%3E%F3%AB%A0%DE%1A%5Dg%BE%10Q%97%1B%40%9C%A8o%10%8F%5E%828%B4%1B%60%87%F6%02%26%85%1Ch%1E%C1%2B%5Bk%FF%86%EE%B7j%09%9A%DA%9B%ACe%A3%F9%EC%DA!9%B4%D5%A6%81%86%86%98%CC%3C%5B%40%FA%81%B3%E9%CB%23%94%C16Azo%05%D4%E1%C1%95a%3B%8A'%A0%E8%CC%17%22%85%1D%BA%00%A2%FA%DC%0A%94%D1%D1%8D%8B%3A%84%17B%C7%60%1A%25Z%FC%8D%00%00%00%00IEND%AEB%60%82\"),\n        url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%05%00%00%007%08%06%00%00%00%C4%DD%80C%00%00%03%1EiCCPICC%20Profile%00%00x%01%85T%DFk%D3P%14%FE%DAe%9D%B0%E1%8B%3Ag%11%09%3Eh%91ndStC%9C%B6kW%BA%CDZ%EA6%B7!H%9B%A6m%5C%9A%C6%24%ED~%B0%07%D9%8Bo%3A%C5w%F1%07%3E%F9%07%0C%D9%83o%7B%92%0D%C6%14a%F8%AC%88%22L%F6%22%B3%9E%9B4M'S%03%B9%F7%BB%DF%F9%EE9'%E7%E4%5E%A0%F9qZ%D3%14%2F%0F%14USO%C5%C2%FC%C4%E4%14%DF%F2%01%5E%1CC%2B%FChM%8B%86%16J%26G%40%0F%D3%B2y%EF%B3%F3%0E%1E%C6lt%EEo%DF%AB%FEc%D5%9A%95%0C%11%F0%1C%20%BE%945%C4%22%E1Y%A0i%5C%D4t%13%E0%D6%89%EF%9D15%C2%CDLsX%A7%04%09%1Fg8oc%81%E1%8C%8D%23%96f45%40%9A%09%C2%07%C5B%3AK%B8%408%98i%E0%F3%0D%D8%CE%81%14%E4'%26%A9%92.%8B%3C%ABER%2F%E5dE%B2%0C%F6%F0%1Fs%83%F2_%B0%A8%94%E9%9B%AD%E7%10%8Dm%9A%19N%D1%7C%8A%DE%1F9%7Dp%8C%E6%00%D5%C1%3F_%18%BDA%B8%9DpX6%E3%A35~B%CD%24%AE%11%26%BD%E7%EEti%98%EDe%9A%97Y)%12%25%1C%24%BCbT%AE3li%E6%0B%03%89%9A%E6%D3%ED%F4P%92%B0%9F4%BF43Y%F3%E3%EDP%95%04%EB1%C5%F5%F6KF%F4%BA%BD%D7%DB%91%93%07%E35%3E%A7)%D6%7F%40%FE%BD%F7%F5r%8A%E5y%92%F0%EB%B4%1E%8D%D5%F4%5B%92%3AV%DB%DB%E4%CD%A6%23%C3%C4wQ%3F%03HB%82%8E%1Cd(%E0%91B%0Ca%9Ac%C4%AA%F8L%16%19%22J%A4%D2itTy%B28%D6%3B(%93%96%ED%1CGx%C9_%0E%B8%5E%16%F5%5B%B2%B8%F6%E0%FB%9E%DD%25%D7%8E%BC%15%85%C5%B7%A3%D8Q%ED%B5%81%E9%BA%B2%13%9A%1B%7Fua%A5%A3n%E17%B9%E5%9B%1Bm%AB%0B%08Q%FE%8A%E5%B1H%5Ee%CAO%82Q%D7u6%E6%90S%97%FCu%0B%CF2%94%EE%25v%12X%0C%BA%AC%F0%5E%F8*l%0AO%85%17%C2%97%BF%D4%C8%CE%DE%AD%11%CB%80q%2C%3E%AB%9ES%CD%C6%EC%25%D2L%D2%EBd%B8%BF%8A%F5B%C6%18%F9%901CZ%9D%BE%24M%9C%8A9%F2%DAP%0B'%06w%82%EB%E6%E2%5C%2F%D7%07%9E%BB%CC%5D%E1%FA%B9%08%AD.r%23%8E%C2%17%F5E%7C!%F0%BE3%BE%3E_%B7o%88a%A7%DB%BE%D3d%EB%A31Z%EB%BB%D3%91%BA%A2%B1z%94%8F%DB'%F6%3D%8E%AA%13%19%B2%B1%BE%B1~V%08%2B%B4%A2cjJ%B3tO%00%03%25mN%97%F3%05%93%EF%11%84%0B%7C%88%AE-%89%8F%ABbW%90O%2B%0Ao%99%0C%5E%97%0CI%AFH%D9.%B0%3B%8F%ED%03%B6S%D6%5D%E6i_s9%F3*p%E9%1B%FD%C3%EB.7U%06%5E%19%C0%D1s.%17%A03u%E4%09%B0%7C%5E%2C%EB%15%DB%1F%3C%9E%B7%80%91%3B%DBc%AD%3Dma%BA%8B%3EV%AB%DBt.%5B%1E%01%BB%0F%AB%D5%9F%CF%AA%D5%DD%E7%E4%7F%0Bx%A3%FC%06%A9%23%0A%D6%C2%A1_2%00%00%00%09pHYs%00%00%0B%13%00%00%0B%13%01%00%9A%9C%18%00%00%003IDAT8%11c%FC%FF%FF%7F%3E%03%1A%60%01%F2%3F%A3%891%80%04%FFQ%26%F8w%C0%B43%A1%DB%0C%E2%8F%0A%A2%85%CAh%80%8C%06%08%3C%04%E8%96%18%00%A3S%0D%CD%CF%D8%C1%9D%00%00%00%00IEND%AEB%60%82\");\n    background-repeat: no-repeat, repeat-x;\n    background-position: center center, top left;\n}\n\n.ace_dragging .ace_content {\n    cursor: move;\n}\n\n.ace_folding-enabled > .ace_gutter-cell {\n    padding-right: 13px;\n}\n\n.ace_fold-widget {\n    box-sizing: border-box;\n    -moz-box-sizing: border-box;\n    -webkit-box-sizing: border-box;\n\n    margin: 0 -12px 1px 1px;\n    display: inline-block;\n    height: 14px;\n    width: 11px;\n    vertical-align: text-bottom;\n\n    background-image: url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%05%00%00%00%05%08%06%00%00%00%8Do%26%E5%00%00%004IDATx%DAe%8A%B1%0D%000%0C%C2%F2%2CK%96%BC%D0%8F9%81%88H%E9%D0%0E%96%C0%10%92%3E%02%80%5E%82%E4%A9*-%EEsw%C8%CC%11%EE%96w%D8%DC%E9*Eh%0C%151(%00%00%00%00IEND%AEB%60%82\");\n    background-repeat: no-repeat;\n    background-position: center 4px;\n\n    border-radius: 3px;\n    \n    border: 1px solid transparent;\n}\n\n.ace_fold-widget.end {\n    background-image: url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%05%00%00%00%05%08%06%00%00%00%8Do%26%E5%00%00%004IDATx%DAm%C7%C1%09%000%08C%D1%8C%ECE%C8E(%8E%EC%02)%1EZJ%F1%C1'%04%07I%E1%E5%EE%CAL%F5%A2%99%99%22%E2%D6%1FU%B5%FE0%D9x%A7%26Wz5%0E%D5%00%00%00%00IEND%AEB%60%82\");\n}\n\n.ace_fold-widget.closed {\n    background-image: url(\"data:image/png,%89PNG%0D%0A%1A%0A%00%00%00%0DIHDR%00%00%00%03%00%00%00%06%08%06%00%00%00%06%E5%24%0C%00%00%009IDATx%DA5%CA%C1%09%000%08%03%C0%AC*(%3E%04%C1%0D%BA%B1%23%A4Uh%E0%20%81%C0%CC%F8%82%81%AA%A2%AArGfr%88%08%11%11%1C%DD%7D%E0%EE%5B%F6%F6%CB%B8%05Q%2F%E9tai%D9%00%00%00%00IEND%AEB%60%82\");\n}\n\n.ace_fold-widget:hover {\n    border: 1px solid rgba(0, 0, 0, 0.3);\n    background-color: rgba(255, 255, 255, 0.2);\n    -moz-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.7);\n    -webkit-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.7);\n    box-shadow: 0 1px 1px rgba(255, 255, 255, 0.7);\n    background-position: center 4px;\n}\n\n.ace_fold-widget:active {\n    border: 1px solid rgba(0, 0, 0, 0.4);\n    background-color: rgba(0, 0, 0, 0.05);\n    -moz-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.8);\n    -webkit-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.8);\n    box-shadow: 0 1px 1px rgba(255, 255, 255, 0.8);\n}\n/**\n * Dark version for fold widgets\n */\n.ace_dark .ace_fold-widget {\n    background-image: url(\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAUAAAAFCAYAAACNbyblAAAAHklEQVQIW2P4//8/AzoGEQ7oGCaLLAhWiSwB146BAQCSTPYocqT0AAAAAElFTkSuQmCC\");\n}\n.ace_dark .ace_fold-widget.end {\n    background-image: url(\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAUAAAAFCAYAAACNbyblAAAAH0lEQVQIW2P4//8/AxQ7wNjIAjDMgC4AxjCVKBirIAAF0kz2rlhxpAAAAABJRU5ErkJggg==\");\n}\n.ace_dark .ace_fold-widget.closed {\n    background-image: url(\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAMAAAAFCAYAAACAcVaiAAAAHElEQVQIW2P4//+/AxAzgDADlOOAznHAKgPWAwARji8UIDTfQQAAAABJRU5ErkJggg==\");\n}\n.ace_dark .ace_fold-widget:hover {\n    box-shadow: 0 1px 1px rgba(255, 255, 255, 0.2);\n    background-color: rgba(255, 255, 255, 0.1);\n}\n.ace_dark .ace_fold-widget:active {\n    -moz-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.2);\n    -webkit-box-shadow: 0 1px 1px rgba(255, 255, 255, 0.2);\n    box-shadow: 0 1px 1px rgba(255, 255, 255, 0.2);\n}\n    \n    \n    \n.ace_fold-widget.invalid {\n    background-color: #FFB4B4;\n    border-color: #DE5555;\n}\n\n.ace_fade-fold-widgets .ace_fold-widget {\n       -moz-transition: opacity 0.4s ease 0.05s;\n    -webkit-transition: opacity 0.4s ease 0.05s;\n         -o-transition: opacity 0.4s ease 0.05s;\n        -ms-transition: opacity 0.4s ease 0.05s;\n            transition: opacity 0.4s ease 0.05s;\n    opacity: 0;\n}\n\n.ace_fade-fold-widgets:hover .ace_fold-widget {\n       -moz-transition: opacity 0.05s ease 0.05s;\n    -webkit-transition: opacity 0.05s ease 0.05s;\n         -o-transition: opacity 0.05s ease 0.05s;\n        -ms-transition: opacity 0.05s ease 0.05s;\n            transition: opacity 0.05s ease 0.05s;\n    opacity:1;\n}\n"),define("ace/multi_select",["require","exports","module","ace/range_list","ace/range","ace/selection","ace/mouse/multi_select_handler","ace/lib/event","ace/commands/multi_select_commands","ace/search","ace/edit_session","ace/editor"],function(e,t,n){function c(e,t,n){return l.$options.wrap=!0,l.$options.needle=t,l.$options.backwards=n==-1,l.find(e)}function d(e,t){return e.row==t.row&&e.column==t.column}function v(e){e.$onAddRange=e.$onAddRange.bind(e),e.$onRemoveRange=e.$onRemoveRange.bind(e),e.$onMultiSelect=e.$onMultiSelect.bind(e),e.$onSingleSelect=e.$onSingleSelect.bind(e),t.onSessionChange.call(e,e),e.on("changeSession",t.onSessionChange.bind(e)),e.on("mousedown",o),e.commands.addCommands(a.defaultCommands),m(e)}function m(e){function i(){n&&(r.style.cursor="",n=!1)}var t=e.textInput.getElement(),n=!1,r=e.renderer.content;u.addListener(t,"keydown",function(e){e.keyCode==18&&!(e.ctrlKey||e.shiftKey||e.metaKey)?n||(r.style.cursor="crosshair",n=!0):n&&(r.style.cursor="")}),u.addListener(t,"keyup",i),u.addListener(t,"blur",i)}var r=e("./range_list").RangeList,i=e("./range").Range,s=e("./selection").Selection,o=e("./mouse/multi_select_handler").onMouseDown,u=e("./lib/event"),a=e("./commands/multi_select_commands");t.commands=a.defaultCommands.concat(a.multiSelectCommands);var f=e("./search").Search,l=new f,h=e("./edit_session").EditSession;(function(){this.getSelectionMarkers=function(){return this.$selectionMarkers}}).call(h.prototype),function(){this.ranges=null,this.rangeList=null,this.addRange=function(e,t){if(!e)return;if(!this.inMultiSelectMode&&this.rangeCount==0){var n=this.toOrientedRange();if(e.intersects(n))return t||this.fromOrientedRange(e);this.rangeList.add(n),this.$onAddRange(n)}e.cursor||(e.cursor=e.end);var r=this.rangeList.add(e);return this.$onAddRange(e),r.length&&this.$onRemoveRange(r),this.rangeCount>1&&!this.inMultiSelectMode&&(this._emit("multiSelect"),this.inMultiSelectMode=!0,this.session.$undoSelect=!1,this.rangeList.attach(this.session)),t||this.fromOrientedRange(e)},this.toSingleRange=function(e){e=e||this.ranges[0];var t=this.rangeList.removeAll();t.length&&this.$onRemoveRange(t),e&&this.fromOrientedRange(e)},this.substractPoint=function(e){var t=this.rangeList.substractPoint(e);if(t)return this.$onRemoveRange(t),t[0]},this.mergeOverlappingRanges=function(){var e=this.rangeList.merge();e.length?this.$onRemoveRange(e):this.ranges[0]&&this.fromOrientedRange(this.ranges[0])},this.$onAddRange=function(e){this.rangeCount=this.rangeList.ranges.length,this.ranges.unshift(e),this._emit("addRange",{range:e})},this.$onRemoveRange=function(e){this.rangeCount=this.rangeList.ranges.length;if(this.rangeCount==1&&this.inMultiSelectMode){var t=this.rangeList.ranges.pop();e.push(t),this.rangeCount=0}for(var n=e.length;n--;){var r=this.ranges.indexOf(e[n]);this.ranges.splice(r,1)}this._emit("removeRange",{ranges:e}),this.rangeCount==0&&this.inMultiSelectMode&&(this.inMultiSelectMode=!1,this._emit("singleSelect"),this.session.$undoSelect=!0,this.rangeList.detach(this.session)),t=t||this.ranges[0],t&&!t.isEqual(this.getRange())&&this.fromOrientedRange(t)},this.$initRangeList=function(){if(this.rangeList)return;this.rangeList=new r,this.ranges=[],this.rangeCount=0},this.getAllRanges=function(){return this.rangeList.ranges.concat()},this.splitIntoLines=function(){if(this.rangeCount>1){var e=this.rangeList.ranges,t=e[e.length-1],n=i.fromPoints(e[0].start,t.end);this.toSingleRange(),this.setSelectionRange(n,t.cursor==t.start)}else{var n=this.getRange(),r=n.start.row,s=n.end.row;if(r==s)return;var o=[],u=this.getLineRange(r,!0);u.start.column=n.start.column,o.push(u);for(var a=r+1;a<s;a++)o.push(this.getLineRange(a,!0));u=this.getLineRange(s,!0),u.end.column=n.end.column,o.push(u),o.forEach(this.addRange,this)}},this.toggleBlockSelection=function(){if(this.rangeCount>1){var e=this.rangeList.ranges,t=e[e.length-1],n=i.fromPoints(e[0].start,t.end);this.toSingleRange(),this.setSelectionRange(n,t.cursor==t.start)}else{var r=this.session.documentToScreenPosition(this.selectionLead),s=this.session.documentToScreenPosition(this.selectionAnchor),o=this.rectangularRangeBlock(r,s);o.forEach(this.addRange,this)}},this.rectangularRangeBlock=function(e,t,n){var r=[],s=e.column<t.column;if(s)var o=e.column,u=t.column;else var o=t.column,u=e.column;var a=e.row<t.row;if(a)var f=e.row,l=t.row;else var f=t.row,l=e.row;o<0&&(o=0),f<0&&(f=0),f==l&&(n=!0);for(var c=f;c<=l;c++){var h=i.fromPoints(this.session.screenToDocumentPosition(c,o),this.session.screenToDocumentPosition(c,u));if(h.isEmpty()){if(p&&d(h.end,p))break;var p=h.end}h.cursor=s?h.start:h.end,r.push(h)}a&&r.reverse();if(!n){var v=r.length-1;while(r[v].isEmpty()&&v>0)v--;if(v>0){var m=0;while(r[m].isEmpty())m++}for(var g=v;g>=m;g--)r[g].isEmpty()&&r.splice(g,1)}return r}}.call(s.prototype);var p=e("./editor").Editor;(function(){this.updateSelectionMarkers=function(){this.renderer.updateCursor(),this.renderer.updateBackMarkers()},this.addSelectionMarker=function(e){e.cursor||(e.cursor=e.end);var t=this.getSelectionStyle();return e.marker=this.session.addMarker(e,"ace_selection",t),this.session.$selectionMarkers.push(e),this.session.selectionMarkerCount=this.session.$selectionMarkers.length,e},this.removeSelectionMarker=function(e){if(!e.marker)return;this.session.removeMarker(e.marker);var t=this.session.$selectionMarkers.indexOf(e);t!=-1&&this.session.$selectionMarkers.splice(t,1),this.session.selectionMarkerCount=this.session.$selectionMarkers.length},this.removeSelectionMarkers=function(e){var t=this.session.$selectionMarkers;for(var n=e.length;n--;){var r=e[n];if(!r.marker)continue;this.session.removeMarker(r.marker);var i=t.indexOf(r);i!=-1&&t.splice(i,1)}this.session.selectionMarkerCount=t.length},this.$onAddRange=function(e){this.addSelectionMarker(e.range),this.renderer.updateCursor(),this.renderer.updateBackMarkers()},this.$onRemoveRange=function(e){this.removeSelectionMarkers(e.ranges),this.renderer.updateCursor(),this.renderer.updateBackMarkers()},this.$onMultiSelect=function(e){if(this.inMultiSelectMode)return;this.inMultiSelectMode=!0,this.setStyle("multiselect"),this.keyBinding.addKeyboardHandler(a.keyboardHandler),this.commands.on("exec",this.$onMultiSelectExec),this.renderer.updateCursor(),this.renderer.updateBackMarkers()},this.$onSingleSelect=function(e){if(this.session.multiSelect.inVirtualMode)return;this.inMultiSelectMode=!1,this.unsetStyle("multiselect"),this.keyBinding.removeKeyboardHandler(a.keyboardHandler),this.commands.removeEventListener("exec",this.$onMultiSelectExec),this.renderer.updateCursor(),this.renderer.updateBackMarkers()},this.$onMultiSelectExec=function(e){var t=e.command,n=e.editor;if(!n.multiSelect)return;t.multiSelectAction?t.multiSelectAction=="forEach"?n.forEachSelection(t,e.args):t.multiSelectAction=="single"?(n.exitMultiSelectMode(),t.exec(n,e.args||{})):t.multiSelectAction(n,e.args||{}):(t.exec(n,e.args||{}),n.multiSelect.addRange(n.multiSelect.toOrientedRange()),n.multiSelect.mergeOverlappingRanges()),e.preventDefault()},this.forEachSelection=function(e,t){if(this.inVirtualSelectionMode)return;var n=this.session,r=this.selection,i=r.rangeList,o=r._eventRegistry;r._eventRegistry={};var u=new s(n);this.inVirtualSelectionMode=!0;for(var a=i.ranges.length;a--;)u.fromOrientedRange(i.ranges[a]),this.selection=n.selection=u,e.exec(this,t||{}),u.toOrientedRange(i.ranges[a]);u.detach(),this.selection=n.selection=r,this.inVirtualSelectionMode=!1,r._eventRegistry=o,r.mergeOverlappingRanges(),this.onCursorChange(),this.onSelectionChange()},this.exitMultiSelectMode=function(){if(this.inVirtualSelectionMode)return;this.multiSelect.toSingleRange()},this.getCopyText=function(){var e="";if(this.inMultiSelectMode){var t=this.multiSelect.rangeList.ranges;e=[];for(var n=0;n<t.length;n++)e.push(this.session.getTextRange(t[n]));e=e.join(this.session.getDocument().getNewLineCharacter())}else this.selection.isEmpty()||(e=this.session.getTextRange(this.getSelectionRange()));return e},this.onPaste=function(e){if(this.$readOnly)return;this._emit("paste",e);if(!this.inMultiSelectMode)return this.insert(e);var t=e.split(/\r\n|\r|\n/),n=this.selection.rangeList.ranges;if(t.length>n.length||t.length<=2||!t[1])return this.commands.exec("insertstring",this,e);for(var r=n.length;r--;){var i=n[r];i.isEmpty()||this.session.remove(i),this.session.insert(i.start,t[r])}},this.findAll=function(e,t,n){t=t||{},t.needle=e||t.needle,this.$search.set(t);var r=this.$search.findAll(this.session);if(!r.length)return 0;this.$blockScrolling+=1;var i=this.multiSelect;n||i.toSingleRange(r[0]);for(var s=r.length;s--;)i.addRange(r[s],!0);return this.$blockScrolling-=1,r.length},this.selectMoreLines=function(e,t){var n=this.selection.toOrientedRange(),r=n.cursor==n.end,s=this.session.documentToScreenPosition(n.cursor);this.selection.$desiredColumn&&(s.column=this.selection.$desiredColumn);var o=this.session.screenToDocumentPosition(s.row+e,s.column);if(!n.isEmpty())var u=this.session.documentToScreenPosition(r?n.end:n.start),a=this.session.screenToDocumentPosition(u.row+e,u.column);else var a=o;if(r){var f=i.fromPoints(o,a);f.cursor=f.start}else{var f=i.fromPoints(a,o);f.cursor=f.end}f.desiredColumn=s.column;if(!this.selection.inMultiSelectMode)this.selection.addRange(n);else if(t)var l=n.cursor;this.selection.addRange(f),l&&this.selection.substractPoint(l)},this.transposeSelections=function(e){var t=this.session,n=t.multiSelect,r=n.ranges;for(var i=r.length;i--;){var s=r[i];if(s.isEmpty()){var o=t.getWordRange(s.start.row,s.start.column);s.start.row=o.start.row,s.start.column=o.start.column,s.end.row=o.end.row,s.end.column=o.end.column}}n.mergeOverlappingRanges();var u=[];for(var i=r.length;i--;){var s=r[i];u.unshift(t.getTextRange(s))}e<0?u.unshift(u.pop()):u.push(u.shift());for(var i=r.length;i--;){var s=r[i],o=s.clone();t.replace(s,u[i]),s.start.row=o.start.row,s.start.column=o.start.column}},this.selectMore=function(e,t){var n=this.session,r=n.multiSelect,i=r.toOrientedRange();if(i.isEmpty()){var i=n.getWordRange(i.start.row,i.start.column);i.cursor=i.end,this.multiSelect.addRange(i)}var s=n.getTextRange(i),o=c(n,s,e);o&&(o.cursor=e==-1?o.start:o.end,this.multiSelect.addRange(o)),t&&this.multiSelect.substractPoint(i.cursor)}}).call(p.prototype),t.onSessionChange=function(e){var t=e.session;t.multiSelect||(t.$selectionMarkers=[],t.selection.$initRangeList(),t.multiSelect=t.selection),this.multiSelect=t.multiSelect;var n=e.oldSession;n&&(n.multiSelect&&n.multiSelect.editor==this&&(n.multiSelect.editor=null),t.multiSelect.removeEventListener("addRange",this.$onAddRange),t.multiSelect.removeEventListener("removeRange",this.$onRemoveRange),t.multiSelect.removeEventListener("multiSelect",this.$onMultiSelect),t.multiSelect.removeEventListener("singleSelect",this.$onSingleSelect)),t.multiSelect.on("addRange",this.$onAddRange),t.multiSelect.on("removeRange",this.$onRemoveRange),t.multiSelect.on("multiSelect",this.$onMultiSelect),t.multiSelect.on("singleSelect",this.$onSingleSelect),this.inMultiSelectMode!=t.selection.inMultiSelectMode&&(t.selection.inMultiSelectMode?this.$onMultiSelect():this.$onSingleSelect())},t.MultiSelect=v}),define("ace/range_list",["require","exports","module"],function(e,t,n){var r=function(){this.ranges=[]};(function(){this.comparePoints=function(e,t){return e.row-t.row||e.column-t.column},this.pointIndex=function(e,t){var n=this.ranges;for(var r=t||0;r<n.length;r++){var i=n[r],s=this.comparePoints(e,i.end);if(s>0)continue;return s==0?r:(s=this.comparePoints(e,i.start),s>=0?r:-r-1)}return-r-1},this.add=function(e){var t=this.pointIndex(e.start);t<0&&(t=-t-1);var n=this.pointIndex(e.end,t);return n<0?n=-n-1:n++,this.ranges.splice(t,n-t,e)},this.addList=function(e){var t=[];for(var n=e.length;n--;)t.push.call(t,this.add(e[n]));return t},this.substractPoint=function(e){var t=this.pointIndex(e);if(t>=0)return this.ranges.splice(t,1)},this.merge=function(){var e=[],t=this.ranges,n=t[0],r;for(var i=1;i<t.length;i++){r=n,n=t[i];var s=this.comparePoints(r.end,n.start);if(s<0)continue;if(s==0&&!r.isEmpty()&&!n.isEmpty())continue;this.comparePoints(r.end,n.end)<0&&(r.end.row=n.end.row,r.end.column=n.end.column),t.splice(i,1),e.push(n),n=r,i--}return e},this.contains=function(e,t){return this.pointIndex({row:e,column:t})>=0},this.containsPoint=function(e){return this.pointIndex(e)>=0},this.rangeAtPoint=function(e){var t=this.pointIndex(e);if(t>=0)return this.ranges[t]},this.clipRows=function(e,t){var n=this.ranges;if(n[0].start.row>t||n[n.length-1].start.row<e)return[];var r=this.pointIndex({row:e,column:0});r<0&&(r=-r-1);var i=this.pointIndex({row:t,column:0},r);i<0&&(i=-i-1);var s=[];for(var o=r;o<i;o++)s.push(n[o]);return s},this.removeAll=function(){return this.ranges.splice(0,this.ranges.length)},this.attach=function(e){this.session&&this.detach(),this.session=e,this.onChange=this.$onChange.bind(this),this.session.on("change",this.onChange)},this.detach=function(){if(!this.session)return;this.session.removeListener("change",this.onChange),this.session=null},this.$onChange=function(e){var t=e.data.range;if(e.data.action[0]=="i")var n=t.start,r=t.end;else var r=t.start,n=t.end;var i=n.row,s=r.row,o=s-i,u=-n.column+r.column,a=this.ranges;for(var f=0,l=a.length;f<l;f++){var c=a[f];if(c.end.row<i)continue;if(c.start.row>i)break;c.start.row==i&&c.start.column>=n.column&&(c.start.column+=u,c.start.row+=o),c.end.row==i&&c.end.column>=n.column&&(c.end.column+=u,c.end.row+=o)}if(o!=0&&f<l)for(;f<l;f++){var c=a[f];c.start.row+=o,c.end.row+=o}}}).call(r.prototype),t.RangeList=r}),define("ace/mouse/multi_select_handler",["require","exports","module","ace/lib/event"],function(e,t,n){function i(e,t){return e.row==t.row&&e.column==t.column}function s(e){var t=e.domEvent,n=t.altKey,s=t.shiftKey,o=e.getAccelKey(),u=e.getButton();if(e.editor.inMultiSelectMode&&u==2){e.editor.textInput.onContextMenu(e.domEvent);return}if(!o&&!n){u==0&&e.editor.inMultiSelectMode&&e.editor.exitMultiSelectMode();return}var a=e.editor,f=a.selection,l=a.inMultiSelectMode,c=e.getDocumentPosition(),h=f.getCursor(),p=e.inSelection()||f.isEmpty()&&i(c,h),d=e.x,v=e.y,m=function(e){d=e.clientX,v=e.clientY},g=function(){var e=a.renderer.pixelToScreenCoordinates(d,v),t=y.screenToDocumentPosition(e.row,e.column);if(i(w,e)&&i(t,f.selectionLead))return;w=e,a.selection.moveCursorToPosition(t),a.selection.clearSelection(),a.renderer.scrollCursorIntoView(),a.removeSelectionMarkers(x),x=f.rectangularRangeBlock(w,b),x.forEach(a.addSelectionMarker,a),a.updateSelectionMarkers()},y=a.session,b=a.renderer.pixelToScreenCoordinates(d,v),w=b;if(o&&!s&&!n&&u==0){if(!l&&p)return;if(!l){var E=f.toOrientedRange();a.addSelectionMarker(E)}var S=f.rangeList.rangeAtPoint(c);r.capture(a.container,function(){},function(){var e=f.toOrientedRange();S&&e.isEmpty()&&i(S.cursor,e.cursor)?f.substractPoint(e.cursor):(E&&(a.removeSelectionMarker(E),f.addRange(E)),f.addRange(e))})}else if(!s&&n&&u==0){e.stop(),l&&!o?f.toSingleRange():!l&&o&&f.addRange(),f.moveCursorToPosition(c),f.clearSelection();var x=[],T=function(e){clearInterval(C),a.removeSelectionMarkers(x);for(var t=0;t<x.length;t++)f.addRange(x[t])},N=g;r.capture(a.container,m,T);var C=setInterval(function(){N()},20);return e.preventDefault()}}var r=e("../lib/event");t.onMouseDown=s}),define("ace/commands/multi_select_commands",["require","exports","module","ace/keyboard/hash_handler"],function(e,t,n){t.defaultCommands=[{name:"addCursorAbove",exec:function(e){e.selectMoreLines(-1)},bindKey:{win:"Ctrl-Alt-Up",mac:"Ctrl-Alt-Up"},readonly:!0},{name:"addCursorBelow",exec:function(e){e.selectMoreLines(1)},bindKey:{win:"Ctrl-Alt-Down",mac:"Ctrl-Alt-Down"},readonly:!0},{name:"addCursorAboveSkipCurrent",exec:function(e){e.selectMoreLines(-1,!0)},bindKey:{win:"Ctrl-Alt-Shift-Up",mac:"Ctrl-Alt-Shift-Up"},readonly:!0},{name:"addCursorBelowSkipCurrent",exec:function(e){e.selectMoreLines(1,!0)},bindKey:{win:"Ctrl-Alt-Shift-Down",mac:"Ctrl-Alt-Shift-Down"},readonly:!0},{name:"selectMoreBefore",exec:function(e){e.selectMore(-1)},bindKey:{win:"Ctrl-Alt-Left",mac:"Ctrl-Alt-Left"},readonly:!0},{name:"selectMoreAfter",exec:function(e){e.selectMore(1)},bindKey:{win:"Ctrl-Alt-Right",mac:"Ctrl-Alt-Right"},readonly:!0},{name:"selectNextBefore",exec:function(e){e.selectMore(-1,!0)},bindKey:{win:"Ctrl-Alt-Shift-Left",mac:"Ctrl-Alt-Shift-Left"},readonly:!0},{name:"selectNextAfter",exec:function(e){e.selectMore(1,!0)},bindKey:{win:"Ctrl-Alt-Shift-Right",mac:"Ctrl-Alt-Shift-Right"},readonly:!0},{name:"splitIntoLines",exec:function(e){e.multiSelect.splitIntoLines()},bindKey:{win:"Ctrl-Shift-L",mac:"Ctrl-Shift-L"},readonly:!0}],t.multiSelectCommands=[{name:"singleSelection",bindKey:"esc",exec:function(e){e.exitMultiSelectMode()},readonly:!0,isAvailable:function(e){return e&&e.inMultiSelectMode}}];var r=e("../keyboard/hash_handler").HashHandler;t.keyboardHandler=new r(t.multiSelectCommands)}),define("ace/keyboard/state_handler",["require","exports","module"],function(e,t,n){function i(e){this.keymapping=this.$buildKeymappingRegex(e)}var r=!1;i.prototype={$buildKeymappingRegex:function(e){for(var t in e)this.$buildBindingsRegex(e[t]);return e},$buildBindingsRegex:function(e){e.forEach(function(e){e.key?e.key=new RegExp("^"+e.key+"$"):Array.isArray(e.regex)?("key"in e||(e.key=new RegExp("^"+e.regex[1]+"$")),e.regex=new RegExp(e.regex.join("")+"$")):e.regex&&(e.regex=new RegExp(e.regex+"$"))})},$composeBuffer:function(e,t,n,r){if(e.state==null||e.buffer==null)e.state="start",e.buffer="";var i=[];t&1&&i.push("ctrl"),t&8&&i.push("command"),t&2&&i.push("option"),t&4&&i.push("shift"),n&&i.push(n);var s=i.join("-"),o=e.buffer+s;t!=2&&(e.buffer=o);var u={bufferToUse:o,symbolicName:s};return r&&(u.keyIdentifier=r.keyIdentifier),u},$find:function(e,t,n,i,s,o){var u={};return this.keymapping[e.state].some(function(a){var f;if(a.key&&!a.key.test(n))return!1;if(a.regex&&!(f=a.regex.exec(t)))return!1;if(a.match&&!a.match(t,i,s,n,o))return!1;if(a.disallowMatches)for(var l=0;l<a.disallowMatches.length;l++)if(!!f[a.disallowMatches[l]])return!1;if(a.exec){u.command=a.exec;if(a.params){var c;u.args={},a.params.forEach(function(e){e.match!=null&&f!=null?c=f[e.match]||e.defaultValue:c=e.defaultValue,e.type==="number"&&(c=parseInt(c)),u.args[e.name]=c})}e.buffer=""}return a.then&&(e.state=a.then,e.buffer=""),u.command==null&&(u.command="null"),r&&console.log("KeyboardStateMapper#find",a),!0}),u.command?u:(e.buffer="",!1)},handleKeyboard:function(e,t,n,i,s){t==-1&&(t=0);if(t==0||n!=""&&n!=String.fromCharCode(0)){var o=this.$composeBuffer(e,t,n,s),u=o.bufferToUse,a=o.symbolicName,f=o.keyIdentifier;return o=this.$find(e,u,a,t,n,f),r&&console.log("KeyboardStateMapper#match",u,a,o),o}return null}},t.matchCharacterOnly=function(e,t,n,r){return t==0?!0:t==4&&n.length==1?!0:!1},t.StateHandler=i}),define("ace/placeholder",["require","exports","module","ace/range","ace/lib/event_emitter","ace/lib/oop"],function(e,t,n){var r=e("./range").Range,i=e("./lib/event_emitter").EventEmitter,s=e("./lib/oop"),o=function(e,t,n,r,i,s){var o=this;this.length=t,this.session=e,this.doc=e.getDocument(),this.mainClass=i,this.othersClass=s,this.$onUpdate=this.onUpdate.bind(this),this.doc.on("change",this.$onUpdate),this.$others=r,this.$onCursorChange=function(){setTimeout(function(){o.onCursorChange()})},this.$pos=n;var u=e.getUndoManager().$undoStack||e.getUndoManager().$undostack||{length:-1};this.$undoStackDepth=u.length,this.setup(),e.selection.on("changeCursor",this.$onCursorChange)};(function(){s.implement(this,i),this.setup=function(){var e=this,t=this.doc,n=this.session,i=this.$pos;this.pos=t.createAnchor(i.row,i.column),this.markerId=n.addMarker(new r(i.row,i.column,i.row,i.column+this.length),this.mainClass,null,!1),this.pos.on("change",function(t){n.removeMarker(e.markerId),e.markerId=n.addMarker(new r(t.value.row,t.value.column,t.value.row,t.value.column+e.length),e.mainClass,null,!1)}),this.others=[],this.$others.forEach(function(n){var r=t.createAnchor(n.row,n.column);e.others.push(r)}),n.setUndoSelect(!1)},this.showOtherMarkers=function(){if(this.othersActive)return;var e=this.session,t=this;this.othersActive=!0,this.others.forEach(function(n){n.markerId=e.addMarker(new r(n.row,n.column,n.row,n.column+t.length),t.othersClass,null,!1),n.on("change",function(i){e.removeMarker(n.markerId),n.markerId=e.addMarker(new r(i.value.row,i.value.column,i.value.row,i.value.column+t.length),t.othersClass,null,!1)})})},this.hideOtherMarkers=function(){if(!this.othersActive)return;this.othersActive=!1;for(var e=0;e<this.others.length;e++)this.session.removeMarker(this.others[e].markerId)},this.onUpdate=function(e){var t=e.data,n=t.range;if(n.start.row!==n.end.row)return;if(n.start.row!==this.pos.row)return;if(this.$updating)return;this.$updating=!0;var i=t.action==="insertText"?n.end.column-n.start.column:n.start.column-n.end.column;if(n.start.column>=this.pos.column&&n.start.column<=this.pos.column+this.length+1){var s=n.start.column-this.pos.column;this.length+=i;if(!this.session.$fromUndo){if(t.action==="insertText")for(var o=this.others.length-1;o>=0;o--){var u=this.others[o],a={row:u.row,column:u.column+s};u.row===n.start.row&&n.start.column<u.column&&(a.column+=i),this.doc.insert(a,t.text)}else if(t.action==="removeText")for(var o=this.others.length-1;o>=0;o--){var u=this.others[o],a={row:u.row,column:u.column+s};u.row===n.start.row&&n.start.column<u.column&&(a.column+=i),this.doc.remove(new r(a.row,a.column,a.row,a.column-i))}n.start.column===this.pos.column&&t.action==="insertText"?setTimeout(function(){this.pos.setPosition(this.pos.row,this.pos.column-i);for(var e=0;e<this.others.length;e++){var t=this.others[e],r={row:t.row,column:t.column-i};t.row===n.start.row&&n.start.column<t.column&&(r.column+=i),t.setPosition(r.row,r.column)}}.bind(this),0):n.start.column===this.pos.column&&t.action==="removeText"&&setTimeout(function(){for(var e=0;e<this.others.length;e++){var t=this.others[e];t.row===n.start.row&&n.start.column<t.column&&t.setPosition(t.row,t.column-i)}}.bind(this),0)}this.pos._emit("change",{value:this.pos});for(var o=0;o<this.others.length;o++)this.others[o]._emit("change",{value:this.others[o]})}this.$updating=!1},this.onCursorChange=function(e){if(this.$updating)return;var t=this.session.selection.getCursor();t.row===this.pos.row&&t.column>=this.pos.column&&t.column<=this.pos.column+this.length?(this.showOtherMarkers(),this._emit("cursorEnter",e)):(this.hideOtherMarkers(),this._emit("cursorLeave",e))},this.detach=function(){this.session.removeMarker(this.markerId),this.hideOtherMarkers(),this.doc.removeEventListener("change",this.$onUpdate),this.session.selection.removeEventListener("changeCursor",this.$onCursorChange),this.pos.detach();for(var e=0;e<this.others.length;e++)this.others[e].detach();this.session.setUndoSelect(!0)},this.cancel=function(){if(this.$undoStackDepth===-1)throw Error("Canceling placeholders only supported with undo manager attached to session.");var e=this.session.getUndoManager(),t=(e.$undoStack||e.$undostack).length-this.$undoStackDepth;for(var n=0;n<t;n++)e.undo(!0)}}).call(o.prototype),t.PlaceHolder=o}),define("ace/theme/textmate",["require","exports","module","text!ace/theme/textmate.css","ace/lib/dom"],function(e,t,n){t.isDark=!1,t.cssClass="ace-tm",t.cssText=e("text!./textmate.css");var r=e("../lib/dom");r.importCssString(t.cssText,t.cssClass)}),define("text!ace/theme/textmate.css",[],'.ace-tm .ace_editor {\n  border: 2px solid rgb(159, 159, 159);\n}\n\n.ace-tm .ace_editor.ace_focus {\n  border: 2px solid #327fbd;\n}\n\n.ace-tm .ace_gutter {\n  background: #f0f0f0;\n  color: #333;\n}\n\n.ace-tm .ace_print_margin {\n  width: 1px;\n  background: #e8e8e8;\n}\n\n.ace-tm .ace_fold {\n    background-color: #6B72E6;\n}\n\n.ace-tm .ace_text-layer {\n}\n\n.ace-tm .ace_cursor {\n  border-left: 2px solid black;\n}\n\n.ace-tm .ace_cursor.ace_overwrite {\n  border-left: 0px;\n  border-bottom: 1px solid black;\n}\n        \n.ace-tm .ace_line .ace_invisible {\n  color: rgb(191, 191, 191);\n}\n\n.ace-tm .ace_line .ace_storage,\n.ace-tm .ace_line .ace_keyword {\n  color: blue;\n}\n\n.ace-tm .ace_line .ace_constant {\n  color: rgb(197, 6, 11);\n}\n\n.ace-tm .ace_line .ace_constant.ace_buildin {\n  color: rgb(88, 72, 246);\n}\n\n.ace-tm .ace_line .ace_constant.ace_language {\n  color: rgb(88, 92, 246);\n}\n\n.ace-tm .ace_line .ace_constant.ace_library {\n  color: rgb(6, 150, 14);\n}\n\n.ace-tm .ace_line .ace_invalid {\n  background-color: rgba(255, 0, 0, 0.1);\n  color: red;\n}\n\n.ace-tm .ace_line .ace_support.ace_function {\n  color: rgb(60, 76, 114);\n}\n\n.ace-tm .ace_line .ace_support.ace_constant {\n  color: rgb(6, 150, 14);\n}\n\n.ace-tm .ace_line .ace_support.ace_type,\n.ace-tm .ace_line .ace_support.ace_class {\n  color: rgb(109, 121, 222);\n}\n\n.ace-tm .ace_line .ace_keyword.ace_operator {\n  color: rgb(104, 118, 135);\n}\n\n.ace-tm .ace_line .ace_string {\n  color: rgb(3, 106, 7);\n}\n\n.ace-tm .ace_line .ace_comment {\n  color: rgb(76, 136, 107);\n}\n\n.ace-tm .ace_line .ace_comment.ace_doc {\n  color: rgb(0, 102, 255);\n}\n\n.ace-tm .ace_line .ace_comment.ace_doc.ace_tag {\n  color: rgb(128, 159, 191);\n}\n\n.ace-tm .ace_line .ace_constant.ace_numeric {\n  color: rgb(0, 0, 205);\n}\n\n.ace-tm .ace_line .ace_variable {\n  color: rgb(49, 132, 149);\n}\n\n.ace-tm .ace_line .ace_xml_pe {\n  color: rgb(104, 104, 91);\n}\n\n.ace-tm .ace_entity.ace_name.ace_function {\n  color: #0000A2;\n}\n\n.ace-tm .ace_markup.ace_markupine {\n    text-decoration:underline;\n}\n\n.ace-tm .ace_markup.ace_heading {\n  color: rgb(12, 7, 255);\n}\n\n.ace-tm .ace_markup.ace_list {\n  color:rgb(185, 6, 144);\n}\n\n.ace-tm .ace_marker-layer .ace_selection {\n  background: rgb(181, 213, 255);\n}\n.ace-tm.multiselect .ace_selection.start {\n  box-shadow: 0 0 3px 0px white;\n  border-radius: 2px;\n}\n.ace-tm .ace_marker-layer .ace_step {\n  background: rgb(252, 255, 0);\n}\n\n.ace-tm .ace_marker-layer .ace_stack {\n  background: rgb(164, 229, 101);\n}\n\n.ace-tm .ace_marker-layer .ace_bracket {\n  margin: -1px 0 0 -1px;\n  border: 1px solid rgb(192, 192, 192);\n}\n\n.ace-tm .ace_marker-layer .ace_active_line {\n  background: rgba(0, 0, 0, 0.07);\n}\n\n.ace-tm .ace_gutter_active_line {\n    background-color : #dcdcdc;\n}\n\n.ace-tm .ace_marker-layer .ace_selected_word {\n  background: rgb(250, 250, 255);\n  border: 1px solid rgb(200, 200, 250);\n}\n\n.ace-tm .ace_meta.ace_tag {\n  color:rgb(0, 22, 142);\n}\n\n.ace-tm .ace_string.ace_regex {\n  color: rgb(255, 0, 0)\n}\n\n.ace-tm .ace_indent-guide {\n  background: url("data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAEAAAACCAYAAACZgbYnAAAAE0lEQVQImWP4////f4bLly//BwAmVgd1/w11/gAAAABJRU5ErkJggg==") right repeat-y;\n}\n');
            (function() {
                window.require(["ace/ace"], function(a) {
                    a && a.config.init();
                    if (!window.ace)
                        window.ace = {};
                    for (var key in a) if (a.hasOwnProperty(key))
                        ace[key] = a[key];
                });
            })();
        


==> images/a_files/rstudio.nocache.js <==
function rstudio(){var T='',Bb='" for "gwt:onLoadErrorFn"',zb='" for "gwt:onPropertyErrorFn"',mb='"><\/script>',bb='#',mc='.cache.html',db='/',pb='//',Zb='82C0EA92CC01F18B47DE511584EB6149',lc=':',$b=':1',_b=':10',ac=':11',bc=':2',cc=':3',dc=':4',ec=':5',fc=':6',gc=':7',hc=':8',ic=':9',tb='::',oc='<script defer="defer">rstudio.onInjectionDone(\'rstudio\')<\/script>',lb='<script id="',wb='=',cb='?',kc='A8AB6EDF2D8ED4414159C597F2FEE118',yb='Bad handler "',nc='DOMContentLoaded',nb='SCRIPT',kb='__gwt_marker_rstudio',ob='base',gb='baseUrl',X='begin',W='bootstrap',fb='clear.cache.gif',Gb='compiler.stackMode',vb='content',Yb='emulated',ab='end',Jb='false',Sb='gecko',Tb='gecko1_8',Y='gwt.codesvr=',Z='gwt.hosted=',$='gwt.hybrid',Ab='gwt:onLoadErrorFn',xb='gwt:onPropertyErrorFn',ub='gwt:property',Wb='hosted.html?rstudio',Pb='ie10',Rb='ie8',Qb='ie9',Cb='iframe',eb='img',Db="javascript:''",Vb='loadExternalRefs',qb='meta',Fb='moduleRequested',_='moduleStartup',Ob='msie',rb='name',jc='native',Eb='position:absolute;width:0;height:0;border:none',U='rstudio',Hb='rstudio.cocoa',Kb='rstudio.desktop',ib='rstudio.nocache.js',sb='rstudio::',Nb='safari',hb='script',Xb='selectingPermutation',V='startup',Ib='true',jb='undefined',Ub='unknown',Lb='user.agent',Mb='webkit';var m=window,n=document,o=m.__gwtStatsEvent?function(a){return m.__gwtStatsEvent(a)}:null,p=m.__gwtStatsSessionId?m.__gwtStatsSessionId:null,q,r,s,t=T,u={},v=[],w=[],A=[],B=0,C,D;o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:W,millis:(new Date).getTime(),type:X});if(!m.__gwt_stylesLoaded){m.__gwt_stylesLoaded={}}if(!m.__gwt_scriptsLoaded){m.__gwt_scriptsLoaded={}}function F(){var b=false;try{var c=m.location.search;return (c.indexOf(Y)!=-1||(c.indexOf(Z)!=-1||m.external&&m.external.gwtOnLoad))&&c.indexOf($)==-1}catch(a){}F=function(){return b};return b}
function G(){if(q&&r){var b=n.getElementById(U);var c=b.contentWindow;if(F()){c.__gwt_getProperty=function(a){return L(a)}}rstudio=null;c.gwtOnLoad(C,U,t,B);o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:_,millis:(new Date).getTime(),type:ab})}}
function H(){function e(a){var b=a.lastIndexOf(bb);if(b==-1){b=a.length}var c=a.indexOf(cb);if(c==-1){c=a.length}var d=a.lastIndexOf(db,Math.min(c,b));return d>=0?a.substring(0,d+1):T}
function f(a){if(a.match(/^\w+:\/\//)){}else{var b=n.createElement(eb);b.src=a+fb;a=e(b.src)}return a}
function g(){var a=J(gb);if(a!=null){return a}return T}
function h(){var a=n.getElementsByTagName(hb);for(var b=0;b<a.length;++b){if(a[b].src.indexOf(ib)!=-1){return e(a[b].src)}}return T}
function i(){var a;if(typeof isBodyLoaded==jb||!isBodyLoaded()){var b=kb;var c;n.write(lb+b+mb);c=n.getElementById(b);a=c&&c.previousSibling;while(a&&a.tagName!=nb){a=a.previousSibling}if(c){c.parentNode.removeChild(c)}if(a&&a.src){return e(a.src)}}return T}
function j(){var a=n.getElementsByTagName(ob);if(a.length>0){return a[a.length-1].href}return T}
function k(){var a=n.location;return a.href==a.protocol+pb+a.host+a.pathname+a.search+a.hash}
var l=g();if(l==T){l=h()}if(l==T){l=i()}if(l==T){l=j()}if(l==T&&k()){l=e(n.location.href)}l=f(l);t=l;return l}
function I(){var b=document.getElementsByTagName(qb);for(var c=0,d=b.length;c<d;++c){var e=b[c],f=e.getAttribute(rb),g;if(f){f=f.replace(sb,T);if(f.indexOf(tb)>=0){continue}if(f==ub){g=e.getAttribute(vb);if(g){var h,i=g.indexOf(wb);if(i>=0){f=g.substring(0,i);h=g.substring(i+1)}else{f=g;h=T}u[f]=h}}else if(f==xb){g=e.getAttribute(vb);if(g){try{D=eval(g)}catch(a){alert(yb+g+zb)}}}else if(f==Ab){g=e.getAttribute(vb);if(g){try{C=eval(g)}catch(a){alert(yb+g+Bb)}}}}}}
function J(a){var b=u[a];return b==null?null:b}
function K(a,b){var c=A;for(var d=0,e=a.length-1;d<e;++d){c=c[a[d]]||(c[a[d]]=[])}c[a[e]]=b}
function L(a){var b=w[a](),c=v[a];if(b in c){return b}var d=[];for(var e in c){d[c[e]]=e}if(D){D(a,d,b)}throw null}
var M;function N(){if(!M){M=true;var a=n.createElement(Cb);a.src=Db;a.id=U;a.style.cssText=Eb;a.tabIndex=-1;n.body.appendChild(a);o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:_,millis:(new Date).getTime(),type:Fb});a.contentWindow.location.replace(t+P)}}
w[Gb]=function(){return J(Gb)};v[Gb]={emulated:0,'native':1,strip:2};w[Hb]=function(){return window.desktop&&window.desktop.isCocoa()?Ib:Jb};v[Hb]={'false':0,'true':1};w[Kb]=function(){return window.desktop?Ib:Jb};v[Kb]={'false':0,'true':1};w[Lb]=function(){var b=navigator.userAgent.toLowerCase();var c=function(a){return parseInt(a[1])*1000+parseInt(a[2])};if(function(){return b.indexOf(Mb)!=-1}())return Nb;if(function(){return b.indexOf(Ob)!=-1&&n.documentMode>=10}())return Pb;if(function(){return b.indexOf(Ob)!=-1&&n.documentMode>=9}())return Qb;if(function(){return b.indexOf(Ob)!=-1&&n.documentMode>=8}())return Rb;if(function(){return b.indexOf(Sb)!=-1}())return Tb;return Ub};v[Lb]={gecko1_8:0,ie10:1,ie8:2,ie9:3,safari:4};rstudio.onScriptLoad=function(){if(M){r=true;G()}};rstudio.onInjectionDone=function(){q=true;o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:Vb,millis:(new Date).getTime(),type:ab});G()};I();H();var O;var P;if(F()){if(m.external&&(m.external.initModule&&m.external.initModule(U))){m.location.reload();return}P=Wb;O=T}o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:W,millis:(new Date).getTime(),type:Xb});if(!F()){try{K([Yb,Jb,Jb,Tb],Zb);K([Yb,Jb,Jb,Pb],Zb+$b);K([Yb,Ib,Ib,Pb],Zb+_b);K([Yb,Ib,Ib,Nb],Zb+ac);K([Yb,Jb,Jb,Nb],Zb+bc);K([Yb,Jb,Ib,Tb],Zb+cc);K([Yb,Jb,Ib,Pb],Zb+dc);K([Yb,Jb,Ib,Nb],Zb+ec);K([Yb,Ib,Jb,Tb],Zb+fc);K([Yb,Ib,Jb,Pb],Zb+gc);K([Yb,Ib,Jb,Nb],Zb+hc);K([Yb,Ib,Ib,Tb],Zb+ic);K([jc,Jb,Jb,Tb],kc);K([jc,Jb,Jb,Pb],kc+$b);K([jc,Ib,Ib,Pb],kc+_b);K([jc,Ib,Ib,Nb],kc+ac);K([jc,Jb,Jb,Nb],kc+bc);K([jc,Jb,Ib,Tb],kc+cc);K([jc,Jb,Ib,Pb],kc+dc);K([jc,Jb,Ib,Nb],kc+ec);K([jc,Ib,Jb,Tb],kc+fc);K([jc,Ib,Jb,Pb],kc+gc);K([jc,Ib,Jb,Nb],kc+hc);K([jc,Ib,Ib,Tb],kc+ic);O=A[L(Gb)][L(Hb)][L(Kb)][L(Lb)];var Q=O.indexOf(lc);if(Q!=-1){B=Number(O.substring(Q+1));O=O.substring(0,Q)}P=O+mc}catch(a){return}}var R;function S(){if(!s){s=true;G();if(n.removeEventListener){n.removeEventListener(nc,S,false)}if(R){clearInterval(R)}}}
if(n.addEventListener){n.addEventListener(nc,function(){N();S()},false)}var R=setInterval(function(){if(/loaded|complete/.test(n.readyState)){N();S()}},50);o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:W,millis:(new Date).getTime(),type:ab});o&&o({moduleName:U,sessionId:p,subSystem:V,evtGroup:Vb,millis:(new Date).getTime(),type:X});n.write(oc)}
rstudio();
